Chiral extrapolation of hadronic vacuum polarization

We study the pion-mass dependence of the two-pion channel in the hadronic-vacuum-polarization (HVP) contribution to the anomalous magnetic moment of the muon $a_\mu^\text{HVP}$, by using an Omn\`es representation for the pion vector form factor with the phase shift derived from the inverse-amplitude method (IAM). Our results constrain the dominant isospin-$1$ part of the isospin-symmetric light-quark contribution, and should thus allow one to better control the chiral extrapolation of $a_\mu^\text{HVP}$, required for lattice-QCD calculations performed at larger-than-physical pion masses. In particular, the comparison of the one- and two-loop IAM allows us to estimate the associated systematic uncertainties and show that these are under good control.

==> anc/HVP_IAM.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    150654,       3681]
NotebookOptionsPosition[    133895,       3431]
NotebookOutlinePosition[    134306,       3448]
CellTagsIndexPosition[    134263,       3445]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Pion-mass dependence of HVP using the IAM",
 FontFamily->"Swiss 721",
 FontSize->48,
 FontColor->RGBColor[0, 0, 1]]], "Title",
 CellChangeTimes->{{3.708228425803876*^9, 3.7082284373238497`*^9}, {
  3.708258789012043*^9, 3.708258798948061*^9}, {3.842677543392267*^9, 
  3.842677555701097*^9}, {3.8426859380275593`*^9, 3.842685938531498*^9}},
 TextAlignment->Center,ExpressionUUID->"32c22556-d881-475f-8969-c31551911a90"],

Cell[CellGroupData[{

Cell["Reading LECs", "Section",
 CellChangeTimes->{{3.8369045362695017`*^9, 3.836904549293502*^9}, {
  3.8369608003311253`*^9, 3.836960803787307*^9}, {3.842677569415979*^9, 
  3.842677573960235*^9}, {3.842678077459366*^9, 
  3.8426780790275097`*^9}},ExpressionUUID->"c013b624-ece1-4115-ad2f-\
c36377bc44ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8369045521439943`*^9, 3.8369045710724373`*^9}, {
  3.836904615421754*^9, 3.836904617518114*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4a45dfff-2d43-48af-8452-bd776b4334cd"],

Cell["NLO parameters", "Item",
 CellChangeTimes->{{3.842677691168436*^9, 
  3.842677693312736*^9}},ExpressionUUID->"79a412dc-e004-4420-82bc-\
642004a14d86"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]0NLO", "=", 
  RowBox[{"Import", "[", 
   RowBox[{"\"\<nlo_LECs.txt\>\"", ",", "\"\<Table\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.836904573006261*^9, 3.836904697037087*^9}, {
   3.836904776028713*^9, 3.836904777948572*^9}, {3.836904902731882*^9, 
   3.836904941003429*^9}, {3.836904993852398*^9, 3.836904994091714*^9}, {
   3.836905042412156*^9, 3.8369050835150547`*^9}, {3.83690513362722*^9, 
   3.836905177674699*^9}, {3.836905405386243*^9, 3.836905425001545*^9}, 
   3.836905481257308*^9, 3.836905622776964*^9, {3.83690609659967*^9, 
   3.8369060975415707`*^9}, {3.838169409959166*^9, 3.838169427927002*^9}, {
   3.8426776015768957`*^9, 3.8426776034645853`*^9}, {3.842677964420124*^9, 
   3.842678020940052*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"c83bd337-d9e2-4f85-bb6b-e31422b2d3b0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "6.11455338453597097`18.786364741059135", 
     ",", "\<\"$48\\\\pi^2(l_2^r\"\>", ",", "\<\"-\"\>", 
     ",", "\<\"2l_1^r)$\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.003634289892040921347`18.560419566200522"}], 
     ",", "\<\"$l_4^r$\"\>"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.842678021237492*^9, 3.842684041408606*^9, 
  3.842684284024325*^9, 3.842686590144576*^9, 3.8426870607567167`*^9, 
  3.842689619513706*^9, 3.8426905715463037`*^9, 3.842690823881188*^9, 
  3.842692049124845*^9, 3.8427007232327013`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"60a5200e-c239-4c1e-836f-ffc9e4f078b2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]NLO", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"48", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      RowBox[{"\[Mu]0NLO", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
     RowBox[{"\[Mu]0NLO", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8369055523763647`*^9, 3.836905554169825*^9}, {
   3.8369056029374933`*^9, 3.8369056411607943`*^9}, {3.836906107670472*^9, 
   3.836906182373534*^9}, {3.8369062694465322`*^9, 3.8369062925185423`*^9}, {
   3.836906334006743*^9, 3.8369063598928127`*^9}, 3.83690710510631*^9, {
   3.8369609767142477`*^9, 3.836960982200634*^9}, {3.8369625014526052`*^9, 
   3.836962504291086*^9}, {3.8426776185051203`*^9, 3.842677645601432*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"32d33a5e-0360-42c7-8bb1-e99f8679c7fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repNLO", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"lr2m2lr1", "->", 
      RowBox[{"\[Mu]NLO", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"lr4", "->", 
      RowBox[{"\[Mu]NLO", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.842677654929335*^9, {3.842678119561656*^9, 3.842678132300433*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"d391b18f-d232-4ed5-8b81-0aa84fc7b667"],

Cell["NNLO parameters", "Item",
 CellChangeTimes->{{3.842677682891693*^9, 
  3.8426776852428703`*^9}},ExpressionUUID->"34ed2eb0-87a9-4107-98ee-\
165ba214b825"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Mu]0NNLO", "=", 
  RowBox[{"Import", "[", 
   RowBox[{"\"\<nnlo_LECs.txt\>\"", ",", "\"\<Table\>\""}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.836904573006261*^9, 3.836904697037087*^9}, {
   3.836904776028713*^9, 3.836904777948572*^9}, {3.836904902731882*^9, 
   3.836904941003429*^9}, {3.836904993852398*^9, 3.836904994091714*^9}, {
   3.836905042412156*^9, 3.8369050835150547`*^9}, {3.83690513362722*^9, 
   3.836905177674699*^9}, {3.836905405386243*^9, 3.836905425001545*^9}, 
   3.836905481257308*^9, 3.836905622776964*^9, {3.83690609659967*^9, 
   3.8369060975415707`*^9}, {3.83696084636392*^9, 3.83696085436374*^9}, {
   3.836961163354507*^9, 3.8369611642175198`*^9}, {3.836961457450143*^9, 
   3.8369614586642113`*^9}, {3.836998911528372*^9, 3.836998912902255*^9}, {
   3.836999025612431*^9, 3.836999028597237*^9}, {3.837078259100213*^9, 
   3.8370782606622133`*^9}, 3.8370783021369877`*^9, {3.8370829012870913`*^9, 
   3.8370829023683443`*^9}, {3.837084174304412*^9, 3.83708417511449*^9}, {
   3.838169473355088*^9, 3.838169477719119*^9}, {3.838450088093151*^9, 
   3.8384500943574343`*^9}, 3.842677633321247*^9, {3.8426780512636013`*^9, 
   3.8426780566202917`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"a07b430d-bb17-4dd1-9f23-0adc96f74dbd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.005921145672111161919`18.772405745732534"}], 
     ",", "\<\"$l_1^r$\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.002025686680975218121`18.306572272590707", ",", "\<\"$l_2^r$\"\>"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0008199999999999999824`18.91381385238372", ",", "\<\"$l_3^r$\"\>"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001104878090251788141`18.043314361594224", ",", "\<\"$r_a$\"\>"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.531467312263546506`18.403372323903298*^-6"}], 
     ",", "\<\"$r_b$\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.838941989567419156`18.264568029396788*^-6", ",", "\<\"$r_c$\"\>"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.01352075182268143438`18.131000841262708"}], 
     ",", "\<\"$l_4^r$\"\>"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21.40958927054690975`18.330608335708916", ",", "\<\"$r_d$\"\>"}],
     "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8426780569256144`*^9, 3.842684041462408*^9, 
  3.842684284164256*^9, 3.8426865902106953`*^9, 3.842687060795479*^9, 
  3.842689619542644*^9, 3.8426905718026857`*^9, 3.8426908241447563`*^9, 
  3.842692049193825*^9, 3.8427007232754602`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"65cc9d35-0697-40d8-b31a-2373a14c65c3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]NNLO", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Mu]0NNLO", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "\[Mu]0NNLO", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.836961051646035*^9, 3.8369611040905437`*^9}, {
  3.836961155467144*^9, 3.83696115858292*^9}, {3.836961364474831*^9, 
  3.836961416664694*^9}, {3.836961474825695*^9, 3.836961559976*^9}, {
  3.836961616393586*^9, 3.836961617383642*^9}, {3.837078292233004*^9, 
  3.837078299829941*^9}, {3.837083581000711*^9, 3.837083610765852*^9}, {
  3.837084179054088*^9, 3.8370841875782843`*^9}, {3.842678059835886*^9, 
  3.84267806529366*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"0b5d2742-8708-46a7-b2c2-72c784afc1e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repNNLO", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"lr1", "\[Rule]", 
      RowBox[{"\[Mu]NNLO", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"lr2", "\[Rule]", 
      RowBox[{"\[Mu]NNLO", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"lr3", "\[Rule]", 
      RowBox[{"\[Mu]NNLO", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ",", 
     RowBox[{"ra", "\[Rule]", 
      RowBox[{"\[Mu]NNLO", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], ",", 
     RowBox[{"rb", "\[Rule]", 
      RowBox[{"\[Mu]NNLO", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], ",", 
     RowBox[{"rc", "\[Rule]", 
      RowBox[{"\[Mu]NNLO", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], ",", 
     RowBox[{"lr4", "\[Rule]", 
      RowBox[{"\[Mu]NNLO", "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], ",", 
     RowBox[{"rf", "\[Rule]", 
      RowBox[{"\[Mu]NNLO", "[", 
       RowBox[{"[", "8", "]"}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.836960761743354*^9, 3.836960767227777*^9}, {
   3.8369625203704987`*^9, 3.836962621666993*^9}, {3.836963470647717*^9, 
   3.836963478622208*^9}, {3.836963510815146*^9, 3.836963521949684*^9}, {
   3.83696375641457*^9, 3.8369637730843143`*^9}, {3.836963843037545*^9, 
   3.836963843147908*^9}, {3.8369640356443577`*^9, 3.836964036202409*^9}, {
   3.836964096044292*^9, 3.836964100524057*^9}, {3.836964688393004*^9, 
   3.836964704007711*^9}, {3.836964746407762*^9, 3.836964805192349*^9}, {
   3.836968326772986*^9, 3.836968329685092*^9}, 3.836998472380533*^9, {
   3.836998524411964*^9, 3.836998524585063*^9}, 3.8371381333603354`*^9, {
   3.837145994661145*^9, 3.837145997385902*^9}, {3.837146095781969*^9, 
   3.837146098469038*^9}, {3.8426781455492973`*^9, 3.842678172973351*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"e04d03b0-0e5a-4d48-b5bf-8dce30a82950"]
}, Closed]],

Cell[CellGroupData[{

Cell["Physical values and constants", "Section",
 CellChangeTimes->{{3.836907153011387*^9, 3.836907159169917*^9}, {
  3.8369073106235123`*^9, 3.836907333215539*^9}, {3.8369684300672207`*^9, 
  3.836968440515647*^9}, {3.8381694978297167`*^9, 3.838169498677631*^9}, {
  3.842678090091689*^9, 3.84267810721168*^9}, {3.842678196948304*^9, 
  3.842678199068061*^9}, {3.842684047909734*^9, 3.8426840810140038`*^9}, {
  3.842685726977601*^9, 
  3.842685743353985*^9}},ExpressionUUID->"0fc4e72a-60ed-4354-b2e3-\
72a183a4b3bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repnum", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Fp", "\[Rule]", "0.09228"}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", "0.770"}], ",", 
     RowBox[{"\[Alpha]", "\[Rule]", " ", 
      RowBox[{"1", "/", "137.036"}]}], ",", 
     RowBox[{"M\[Mu]", "\[Rule]", " ", "0.1056583745"}], ",", 
     RowBox[{"M\[Omega]0", "\[Rule]", "0.7686"}], ",", 
     RowBox[{"M\[Omega]1", "\[Rule]", "0.719"}], ",", 
     RowBox[{"rpv2", "\[Rule]", 
      RowBox[{"0.429", "/", 
       SuperscriptBox["0.1973269804", "2"]}]}], ",", 
     RowBox[{"sc", "\[Rule]", 
      RowBox[{"-", "1"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761321603161968*^9, 3.7613216372806597`*^9}, {
   3.8056921538275633`*^9, 3.8056921581313133`*^9}, 3.8056990195141897`*^9, {
   3.8057058638412113`*^9, 3.805705890321039*^9}, 3.836907321009753*^9, {
   3.836964482986335*^9, 3.8369644924082823`*^9}, {3.836964649886392*^9, 
   3.8369646843753567`*^9}, {3.83696477594477*^9, 3.836964776263133*^9}, {
   3.836968312548572*^9, 3.836968314564636*^9}, 3.836970895255398*^9, {
   3.8369957544916286`*^9, 3.836995772198097*^9}, {3.836995806362183*^9, 
   3.8369958128216667`*^9}, {3.836995875015943*^9, 3.836995877295493*^9}, {
   3.836998424250423*^9, 3.83699843874487*^9}, {3.836999110839076*^9, 
   3.83699912063144*^9}, {3.83699973794013*^9, 3.836999738354274*^9}, {
   3.837000663359107*^9, 3.837000663477543*^9}, {3.837001313851693*^9, 
   3.8370013201855707`*^9}, {3.837075171928781*^9, 3.837075213336882*^9}, {
   3.837237585206884*^9, 3.8372375853751183`*^9}, {3.838452770685676*^9, 
   3.838452776517137*^9}, {3.838452826664806*^9, 3.8384528355393972`*^9}, {
   3.84008083075881*^9, 3.8400808558750277`*^9}, {3.840080891875381*^9, 
   3.840080891970962*^9}, {3.840081225654715*^9, 3.840081226946724*^9}, {
   3.8401002615081253`*^9, 3.840100261841199*^9}, {3.840615364485804*^9, 
   3.84061536459724*^9}, {3.840765705651229*^9, 3.8407657356513643`*^9}, {
   3.842678205565508*^9, 3.842678228789867*^9}, 3.8426841486489143`*^9, {
   3.842686879527451*^9, 3.842686885202984*^9}, {3.84268696385951*^9, 
   3.842686964059451*^9}, 3.8426870439549*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"c0edafdf-6679-4e9e-9450-eee6a518ad31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M\[Pi]", "=", "0.13957039"}], ";"}]], "Input",
 CellChangeTimes->{{3.836966687152051*^9, 3.836966701469982*^9}, {
  3.837237579851309*^9, 3.8372375822069817`*^9}, {3.8426870046145067`*^9, 
  3.842687005594993*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"04f3fee6-3807-4866-9d80-3e0bcf192983"],

Cell["Phenomenological value of the pion charge radius.", "Item",
 CellChangeTimes->{{3.8426841623463783`*^9, 
  3.84268419364683*^9}},ExpressionUUID->"77191ff7-6a73-42c1-aaab-\
e80091d9eee2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rpv2phen", "=", 
  RowBox[{"rpv2", "/.", "repnum"}]}]], "Input",
 CellChangeTimes->{{3.8372557358483753`*^9, 3.8372557491816177`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"4ab6690c-b9b2-4828-8e42-a36ea72e61f5"],

Cell[BoxData["11.017532794944957`"], "Output",
 CellChangeTimes->{
  3.837255749760891*^9, 3.8372588176747847`*^9, 3.837427018000887*^9, 
   3.837480899479731*^9, 3.837486520150931*^9, {3.8375713944131308`*^9, 
   3.837571398548925*^9}, 3.8376582806414747`*^9, 3.8376656668836308`*^9, 
   3.8376661074220533`*^9, 3.8376663511717873`*^9, 3.837666418740068*^9, 
   3.8378343023358107`*^9, 3.837843944290308*^9, 3.838082166675479*^9, 
   3.838083610526589*^9, 3.838169511991262*^9, 3.8381701101243877`*^9, 
   3.838170553489551*^9, 3.83817097183963*^9, 3.8381711092853327`*^9, 
   3.83817217532777*^9, 3.8381723063348*^9, 3.838450108276819*^9, 
   3.8384678100913763`*^9, 3.838604227199242*^9, 3.838869665798169*^9, 
   3.8390353702750874`*^9, 3.839060284730812*^9, 3.839293587935595*^9, 
   3.8399352671639442`*^9, 3.840080897019438*^9, 3.840184807971109*^9, 
   3.840258942169794*^9, 3.840355955244109*^9, 3.8405038491564827`*^9, 
   3.840534687774845*^9, 3.840765745434847*^9, 3.8407675090812387`*^9, 
   3.8407677024638844`*^9, 3.842678234277817*^9, 3.842684151269219*^9, 
   3.842684284343006*^9, 3.842686590240341*^9, 3.842687060840506*^9, 
   3.8426896196140957`*^9, 3.842690584058627*^9, 3.8426908246322536`*^9, 
   3.842692049290926*^9, 3.8427007233008337`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"a37a8d05-d9e9-4f40-a9ee-bf56b1f4c345"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Pion-decay constant in the chiral limit: F", "Section",
 CellChangeTimes->{{3.836997276616262*^9, 3.836997289134098*^9}, {
  3.837000000592152*^9, 3.8370000025134497`*^9}, {3.842678280306386*^9, 
  3.8426783145494127`*^9}, {3.8426841243261967`*^9, 3.842684125078477*^9}, {
  3.842684338976077*^9, 
  3.8426843393603363`*^9}},ExpressionUUID->"e6ffc085-a0dd-4bdd-b89d-\
24a697b0fad2"],

Cell[TextData[{
 " One-  and two-loop ChPT corrections for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "\[Pi]"], TraditionalForm]],ExpressionUUID->
  "db4b6607-6fd6-4482-b572-026224d2ac51"]
}], "Item",
 CellChangeTimes->{{3.842678322554553*^9, 
  3.842678360245777*^9}},ExpressionUUID->"69e995b6-d843-414e-a0c9-\
7b16f2b26e53"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F4", "[", "M_", "]"}], "=", 
   RowBox[{
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "2"], "lr4"}], "-", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["M", "2"], 
      SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F6", "[", "M_", "]"}], "=", 
   RowBox[{"rf", "-", 
    RowBox[{"16", 
     SuperscriptBox["\[Pi]", "2"], 
     RowBox[{"(", 
      RowBox[{"lr2", "+", 
       RowBox[{
        FractionBox["1", "2"], "lr1"}], "+", 
       RowBox[{"32", 
        SuperscriptBox["\[Pi]", "2"], "lr3", " ", "lr4"}]}], ")"}]}], "-", 
    FractionBox["13", "192"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", 
        SuperscriptBox["\[Pi]", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", "lr1"}], "+", 
          RowBox[{"4", "lr2"}], "-", "lr4"}], ")"}]}], "+", 
       FractionBox["29", "12"]}], ")"}], 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["M", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}], "2"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7616498474645357`*^9, 3.7616498794492607`*^9}, {
   3.7616499211131907`*^9, 3.7616499364737864`*^9}, 3.7616502030894613`*^9, {
   3.761650247850377*^9, 3.761650248319907*^9}, {3.836997689244514*^9, 
   3.836997704556486*^9}, {3.836998103866341*^9, 3.8369981170819273`*^9}, {
   3.836998151561808*^9, 3.836998342026247*^9}, 3.837078433283247*^9, {
   3.837078740215413*^9, 3.837078743123703*^9}, {3.837079300663023*^9, 
   3.8370793026000357`*^9}, {3.8370836602979183`*^9, 3.8370836630206137`*^9}, 
   3.837084215535252*^9, {3.837237704743189*^9, 3.837237712299897*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"46320494-9d13-485f-a79f-58b6d23afa00"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repFNLO", "=", 
   RowBox[{"{", 
    RowBox[{"F", "\[Rule]", 
     RowBox[{"Fp", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"F4", "[", "M\[Pi]", "]"}], " ", 
         FractionBox[
          SuperscriptBox["M\[Pi]", "2"], 
          RowBox[{"16", 
           SuperscriptBox["\[Pi]", "2"], 
           SuperscriptBox["Fp", "2"]}]]}]}], ")"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8369985524716663`*^9, 3.8369985563454657`*^9}, {
  3.837137203516173*^9, 3.837137229819489*^9}, {3.8372377189642353`*^9, 
  3.837237721038293*^9}, {3.837237904339966*^9, 3.837237908349333*^9}, {
  3.8372547776083813`*^9, 3.837254789448708*^9}, {3.842678350647656*^9, 
  3.84267835157483*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"625c6ce3-747c-4953-8eca-8cb64dfb57f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repFNNLO", "=", 
   RowBox[{"{", 
    RowBox[{"F", "\[Rule]", 
     RowBox[{"Fp", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"F4", "[", "M\[Pi]", "]"}], " ", 
         FractionBox[
          SuperscriptBox["M\[Pi]", "2"], 
          RowBox[{"16", 
           SuperscriptBox["\[Pi]", "2"], 
           SuperscriptBox["Fp", "2"]}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"F4", "[", "M\[Pi]", "]"}], "2"]}], "-", 
           RowBox[{"F6", "[", "M\[Pi]", "]"}]}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            RowBox[{" ", 
             SuperscriptBox["M\[Pi]", "2"]}], 
            RowBox[{"16", 
             SuperscriptBox["\[Pi]", "2"], 
             SuperscriptBox["Fp", "2"]}]], ")"}], "2"]}]}], ")"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.836998344378331*^9, 3.836998412248355*^9}, {
   3.836998450504044*^9, 3.8369984584085007`*^9}, {3.836998504680354*^9, 
   3.836998517610733*^9}, {3.8369990719747963`*^9, 3.836999089173213*^9}, {
   3.836999315958205*^9, 3.836999359988612*^9}, {3.8369994115887527`*^9, 
   3.836999412557909*^9}, {3.836999587123917*^9, 3.836999602914716*^9}, {
   3.836999774130295*^9, 3.8369997782417803`*^9}, 3.8369999621460543`*^9, {
   3.837137205630025*^9, 3.837137233466638*^9}, {3.837237724949916*^9, 
   3.837237729968092*^9}, 3.837237912894229*^9, {3.8372547954894457`*^9, 
   3.837254846987183*^9}, {3.84267835385504*^9, 3.8426783548150473`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"f10e747b-742c-445c-801d-fa887e9b6745"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"repFNLO", "/.", "repNLO"}], "/.", "repnum"}]], "Input",
 CellChangeTimes->{{3.837137217966617*^9, 3.837137224298965*^9}, {
  3.8372376030710382`*^9, 3.8372376060403357`*^9}, {3.8372379197261477`*^9, 
  3.8372379263491497`*^9}, {3.8372548824874067`*^9, 3.837254882967572*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"d685eb54-53c1-4b61-b8cf-778426cd0846"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"F", "\[Rule]", "0.08848122619307801`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8372379268997602`*^9, 3.837238089610417*^9, 3.837238234765821*^9, {
   3.8372548563474493`*^9, 3.837254883439908*^9}, 3.8374270181389723`*^9, 
   3.8374808996617403`*^9, 3.837486520312935*^9, 3.837571398757263*^9, 
   3.837658280865287*^9, 3.837665667051413*^9, 3.837666418827094*^9, 
   3.837834302542335*^9, 3.837843944375369*^9, 3.838082166873115*^9, 
   3.838083610672009*^9, 3.838169518098043*^9, 3.8381701102922087`*^9, 
   3.8381705536637897`*^9, 3.838170972011415*^9, 3.838171109459578*^9, 
   3.838172175488143*^9, 3.838172306482079*^9, 3.838450109739254*^9, 
   3.838467811063965*^9, 3.838604227335595*^9, 3.838869665946355*^9, 
   3.839035370414798*^9, 3.8392935914649773`*^9, 3.839935569131393*^9, 
   3.8401848080915813`*^9, 3.84025894226589*^9, 3.840355955417717*^9, 
   3.8405038493609962`*^9, 3.8405346880272827`*^9, 3.840767509323863*^9, 
   3.842684119897472*^9, 3.842684201214745*^9, 3.842684284467228*^9, 
   3.84268659026495*^9, 3.8426870608817863`*^9, 3.8426896196432247`*^9, 
   3.842690825208023*^9, 3.842692049369718*^9, 3.842700723336941*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"31477784-b307-4cab-82d9-01a9cb723ae5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"repFNNLO", "/.", "repNNLO"}], "/.", "repnum"}]], "Input",
 CellChangeTimes->{{3.837137237898357*^9, 3.83713724341929*^9}, 
   3.837237612658122*^9, {3.837237929742147*^9, 3.837237930957692*^9}, {
   3.837254885840807*^9, 3.8372548863295317`*^9}, {3.837483865653709*^9, 
   3.83748386678835*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"e11770ac-2de4-4986-ac31-4a4699e9cabc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"F", "\[Rule]", "0.09023183591786879`"}], "}"}]], "Output",
 CellChangeTimes->{{3.837137238319124*^9, 3.837137243838743*^9}, 
   3.837137911583653*^9, 3.8371381538628483`*^9, 3.837140667953212*^9, 
   3.837146405894699*^9, 3.83715054481697*^9, 3.837220661850388*^9, 
   3.837237305305298*^9, 3.837237615425563*^9, 3.837237699326446*^9, 
   3.8372377479296494`*^9, {3.837237925421176*^9, 3.8372379312519207`*^9}, 
   3.8372380896502237`*^9, 3.837238234811905*^9, {3.8372548564279013`*^9, 
   3.837254886765749*^9}, 3.837427018165653*^9, 3.837480899676313*^9, 
   3.837483867554058*^9, 3.837486520362032*^9, 3.837571398774645*^9, 
   3.837658280883912*^9, 3.8376656670704412`*^9, 3.8376664188477983`*^9, 
   3.837834302574202*^9, 3.837843944388723*^9, 3.838082166899324*^9, 
   3.838083610692325*^9, 3.838169518114283*^9, 3.838170110313195*^9, 
   3.83817055367737*^9, 3.838170972148698*^9, 3.838171109504286*^9, 
   3.838172175503433*^9, 3.8381723065018187`*^9, 3.838450109909993*^9, 
   3.838467811217881*^9, 3.838604227340828*^9, 3.838869665997855*^9, 
   3.839035370450635*^9, 3.839293591500579*^9, 3.8399355691928253`*^9, 
   3.840184808117515*^9, 3.840258942281784*^9, 3.840355955429309*^9, 
   3.840503849376683*^9, 3.84053468804116*^9, 3.8407675093395042`*^9, 
   3.842684119921652*^9, 3.842684201246809*^9, 3.8426842844883003`*^9, 
   3.842686590277911*^9, 3.842687060911147*^9, 3.842689619660199*^9, 
   3.842690825351783*^9, 3.8426920494084053`*^9, 3.842700723348198*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"4683a2eb-94c9-4993-8303-9806007d0d43"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Pi]\[Pi] -scattering p wave", "Section",
 CellChangeTimes->{{3.8369066307817907`*^9, 3.836906643324996*^9}, {
  3.836968465715192*^9, 
  3.8369684750273743`*^9}},ExpressionUUID->"c4d79b8e-c7f8-49ad-98e6-\
b07ea7bb8880"],

Cell[CellGroupData[{

Cell["\[Pi]\[Pi] loop functions", "Subsection",
 CellChangeTimes->{{3.84268408276896*^9, 3.8426840928725357`*^9}, {
  3.842684208423131*^9, 
  3.842684210687058*^9}},ExpressionUUID->"b099cd12-2b5c-4f9c-bc00-\
95ba0efbbf33"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repL", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Sigma]", "[", 
       RowBox[{"s_", ",", "M_"}], "]"}], "\[Rule]", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"4", 
          SuperscriptBox["M", "2"]}], "s"]}]]}], ",", 
     RowBox[{
      RowBox[{"L", "[", 
       RowBox[{"s_", ",", "M_"}], "]"}], "\[Rule]", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"4", 
             SuperscriptBox["M", "2"]}], "s"]}]]}], 
        RowBox[{"1", "-", 
         SqrtBox[
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"4", 
             SuperscriptBox["M", "2"]}], "s"]}]]}]], "]"}]}], ",", 
     RowBox[{
      RowBox[{"P3p", "[", 
       RowBox[{"s_", ",", "M_"}], "]"}], "\[Rule]", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"]}], "s"]}]]}], 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"]}], "s"]}]], "+", "1"}]]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"P3m", "[", 
       RowBox[{"s_", ",", "M_"}], "]"}], "\[Rule]", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"]}], "s"]}]]}], 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"]}], "s"]}]], "-", "1"}]]}], "]"}]}], 
     ",", 
     RowBox[{
      RowBox[{"P2m", "[", 
       RowBox[{"s_", ",", "M_"}], "]"}], "\[Rule]", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"]}], "s"]}]]}], 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"]}], "s"]}]], "-", "1"}]]}], "]"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.836907169764627*^9, 3.836907190016631*^9}, {
   3.836907224221735*^9, 3.836907230690976*^9}, 3.83696340412326*^9, {
   3.836966044310328*^9, 3.836966063618763*^9}, {3.83723765624862*^9, 
   3.837237675391513*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"34ebb838-a118-46ac-a57d-4977fd997be6"]
}, Closed]],

Cell[CellGroupData[{

Cell["LO", "Subsection",
 CellChangeTimes->{{3.836907550883567*^9, 
  3.836907553809093*^9}},ExpressionUUID->"8996b782-0675-41d9-a4f4-\
6971642e71b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"t211", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   FractionBox[
    RowBox[{"s", "-", 
     RowBox[{"4", 
      SuperscriptBox["M", "2"]}]}], 
    RowBox[{"96", "\[Pi]", " ", 
     SuperscriptBox["F", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.808112559854735*^9, 3.808112584302772*^9}, {
  3.8081139381677017`*^9, 3.808113938647579*^9}, {3.836907570734209*^9, 
  3.836907580846778*^9}, {3.836966077041595*^9, 3.836966077856316*^9}, {
  3.8372375597130547`*^9, 3.837237560911257*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"1e159272-b0cb-42c8-9934-351137636207"]
}, Closed]],

Cell[CellGroupData[{

Cell["NLO", "Subsection",
 CellChangeTimes->{{3.836906648199216*^9, 
  3.836906651029627*^9}},ExpressionUUID->"58c28682-1d01-4e9f-b9eb-\
89c6ae640599"],

Cell["One-loop analytic expression from [73]", "Item",
 CellChangeTimes->{{3.837570719904304*^9, 3.837570722719494*^9}, {
  3.83757247987897*^9, 3.8375724811268053`*^9}, {3.842678415742008*^9, 
  3.842678420997737*^9}, {3.842678455670136*^9, 
  3.842678461838058*^9}},ExpressionUUID->"89a581c9-b5a5-48dd-8f6a-\
4931dd73daf3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c1loop11l1", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"]}], "-", "s"}], ")"}], " ", "s"}], 
    RowBox[{"48", " ", 
     SuperscriptBox["F", "4"], " ", "\[Pi]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8057191070145197`*^9, 3.805719108815529*^9}, 
   3.808122258146254*^9, {3.836965952482541*^9, 3.836965953216324*^9}, 
   3.8370788526465397`*^9, 3.837079434595392*^9, {3.8372376278871603`*^9, 
   3.8372376300631933`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"e00342fc-4fb7-47cf-8a9e-ef528c3536df"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c1loop11l2", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   FractionBox[
    RowBox[{"s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["M", "2"]}], "+", "s"}], ")"}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox["F", "4"], " ", "\[Pi]"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8057191168570843`*^9, 3.8057191180062*^9}, 
   3.808122258640088*^9, 3.8369659591682777`*^9, 3.8370788552702208`*^9, 
   3.837079435795987*^9, 3.8372376335775547`*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"586a47c8-bac6-4cda-b76f-a5d91baaaf5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c1loop11l3", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.805633263042862*^9, 3.8056332660026217`*^9}, {
   3.805706693787773*^9, 3.805706696747718*^9}, {3.805719124478159*^9, 
   3.8057191263394537`*^9}, 3.808122259323698*^9, 3.836965960035902*^9, 
   3.837237634603837*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"0da4cd30-2f9d-40e0-be61-3c2f22143cf9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c1loop110", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"120", " ", 
      SuperscriptBox["M", "6"]}], "-", 
     RowBox[{"197", " ", 
      SuperscriptBox["M", "4"], " ", "s"}], "+", 
     RowBox[{"61", " ", 
      SuperscriptBox["M", "2"], " ", 
      SuperscriptBox["s", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["s", "3"]}]}], 
    RowBox[{"27648", " ", 
     SuperscriptBox["F", "4"], " ", 
     SuperscriptBox["\[Pi]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"]}], "-", "s"}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.805719136475144*^9, 3.805719137500008*^9}, 
   3.80812225985938*^9, 3.83696596123592*^9, 3.8370788577196083`*^9, 
   3.837079436756116*^9, 3.8372376360161943`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"dac0eb87-277e-4856-8104-7d1c53634283"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c1loop111", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"64", " ", 
      SuperscriptBox["M", "8"]}], "-", 
     RowBox[{"55", " ", 
      SuperscriptBox["M", "6"], " ", "s"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["M", "4"], " ", 
      SuperscriptBox["s", "2"]}]}], 
    RowBox[{"2304", " ", 
     SuperscriptBox["F", "4"], " ", 
     SuperscriptBox["\[Pi]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"]}], "-", "s"}], ")"}], " ", "s", " ", 
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"s", ",", "M"}], "]"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8057191471821413`*^9, 3.805719150830323*^9}, 
   3.8081222604872007`*^9, 3.8369659622597637`*^9, {3.836966134306088*^9, 
   3.836966134816511*^9}, 3.837078859703318*^9, 3.8370794375876083`*^9, 
   3.837237636880107*^9, 3.837237782779296*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"9bc9637f-4146-49bf-9db0-da7871715384"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c1loop112", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["M", "4"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["M", "2"], " ", "s"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}]}], 
     RowBox[{"1536", " ", 
      SuperscriptBox["F", "4"], " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["M", "2"]}], "+", "s"}], ")"}], "2"]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8057191550184307`*^9, 3.805719159316242*^9}, 
   3.808122260956377*^9, 3.8369659631092043`*^9, 3.8370788615596952`*^9, 
   3.8370794383401012`*^9, 3.837237638079585*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"cec5be06-6e87-4223-a958-8bb7e58f719a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ret411", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"c1loop110", "[", 
      RowBox[{"s", ",", "M"}], "]"}], "+", 
     RowBox[{
      RowBox[{"c1loop111", "[", 
       RowBox[{"s", ",", "M"}], "]"}], " ", 
      RowBox[{"L", "[", 
       RowBox[{"s", ",", "M"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"c1loop112", "[", 
       RowBox[{"s", ",", "M"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"L", "[", 
        RowBox[{"s", ",", "M"}], "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"c1loop11l2", "[", 
       RowBox[{"s", ",", "M"}], "]"}], " ", "lr2m2lr1"}]}], "/.", "repL"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.836906945953583*^9, 3.8369069675851*^9}, {
   3.8369070416806297`*^9, 3.836907145024707*^9}, 3.836907240769395*^9, {
   3.836965964227618*^9, 3.8369659820174932`*^9}, 3.8369951391643457`*^9, 
   3.837078863429878*^9, {3.83707943922008*^9, 3.837079440687869*^9}, {
   3.837237639521112*^9, 3.837237646868191*^9}, {3.837237808478445*^9, 
   3.837237814718597*^9}, {3.837238070904273*^9, 3.837238071964967*^9}, {
   3.837238109582945*^9, 3.837238109933755*^9}, 3.8376656539358797`*^9, {
   3.837666115950289*^9, 3.837666116685466*^9}, {3.837666283870405*^9, 
   3.837666285293067*^9}, {3.837668287331811*^9, 3.8376682900989857`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"5d9242bc-ced2-486b-b10e-1ec29e0ed532"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Imt411", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"s", ",", "M"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"s", "-", 
         RowBox[{"4", 
          SuperscriptBox["M", "2"]}]}], 
        RowBox[{"96", "\[Pi]", " ", 
         SuperscriptBox["F", "2"]}]], ")"}], "2"]}], "/.", "repL"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8381722437218924`*^9, 3.838172254490939*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"0454618f-ac49-41ed-be01-b071fc2f026d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"t411", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Ret411", "[", 
     RowBox[{"s", ",", "M"}], "]"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Imt411", "[", 
      RowBox[{"s", ",", "M"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.836907236627146*^9, 3.836907257072309*^9}, {
   3.836966033696422*^9, 3.8369660396161947`*^9}, 3.8370788676279783`*^9, 
   3.837079443827421*^9, {3.8372378341583977`*^9, 3.837237840189877*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"b059ce53-dfc2-4852-aa1a-a1b638198546"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]11NLO", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   RowBox[{"ArcTan", "[", 
    FractionBox[
     RowBox[{"Imt411", "[", 
      RowBox[{"s", ",", "M"}], "]"}], 
     RowBox[{
      RowBox[{"t211", "[", 
       RowBox[{"s", ",", "M"}], "]"}], "+", 
      RowBox[{"Ret411", "[", 
       RowBox[{"s", ",", "M"}], "]"}]}]], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.836907273129745*^9, 3.836907294880411*^9}, {
   3.8369075920157423`*^9, 3.836907593726171*^9}, {3.836960700893498*^9, 
   3.8369607019801493`*^9}, {3.8369660962092648`*^9, 3.836966105328021*^9}, 
   3.8370788700253677`*^9, 3.837079444499263*^9, {3.837237844382476*^9, 
   3.8372378544946003`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"b55057ad-0137-4194-8465-d1aa2f2c2414"]
}, Closed]],

Cell[CellGroupData[{

Cell["NNLO", "Subsection",
 CellChangeTimes->{{3.836907550883567*^9, 3.836907553809093*^9}, {
  3.836960567052537*^9, 
  3.836960567244825*^9}},ExpressionUUID->"d0efa636-f7c3-4d77-be2d-\
65304caf2309"],

Cell["Two-loop analytic expressions from [73].", "Item",
 CellChangeTimes->{{3.837664482549224*^9, 3.8376644873011312`*^9}, {
  3.842678470558322*^9, 
  3.842678483950482*^9}},ExpressionUUID->"40ae26d8-66c4-4dd9-b972-\
d2f6215c4788"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c011", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6370099200", " ", 
      SuperscriptBox["\[Pi]", "5"], 
      SuperscriptBox["F", "6"], " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7372800", "  ", 
       SuperscriptBox["\[Pi]", "2"], 
       SuperscriptBox["M", "10"]}], "+", 
      RowBox[{"704", "  ", 
       RowBox[{"(", 
        RowBox[{"178753", "-", 
         RowBox[{"17280", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "8"], " ", "s"}], "+", 
      RowBox[{"128", "  ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3765", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", "825499"}], ")"}], 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"7303133", "+", 
         RowBox[{"246120", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["s", "3"]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{"572531", "+", 
         RowBox[{"28840", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["s", "4"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"654787", "+", 
         RowBox[{"38880", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["s", "5"]}], "-", 
      RowBox[{"120", " ", "s", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["M", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"714048", " ", 
          SuperscriptBox["M", "8"]}], "-", 
         RowBox[{"518888", " ", 
          SuperscriptBox["M", "6"], " ", "s"}], "+", 
         RowBox[{"229588", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["s", "2"]}], "-", 
         RowBox[{"65468", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["s", "3"]}], "+", 
         RowBox[{"6633", " ", 
          SuperscriptBox["s", "4"]}], "-", 
         RowBox[{"300", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"s", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["M", "2"]}]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"29", " ", 
             SuperscriptBox["M", "4"]}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["M", "2"], " ", "s"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["s", "2"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["M", "2"], 
            SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.761327784295988*^9, 3.761327794710988*^9}, {
   3.761327893492011*^9, 3.761328040750162*^9}, {3.761328194391584*^9, 
   3.761328223219705*^9}, {3.761328280137673*^9, 3.761328408324863*^9}, {
   3.76132843924609*^9, 3.7613284460035143`*^9}, {3.761328493711063*^9, 
   3.7613285081848288`*^9}, {3.761328619999324*^9, 3.761328626292095*^9}, {
   3.761328691778693*^9, 3.761328718706628*^9}, {3.7613289914590473`*^9, 
   3.761329005136318*^9}, {3.761331676279523*^9, 3.761331676768248*^9}, 
   3.761332276973351*^9, {3.761388470198114*^9, 3.7613884816229343`*^9}, 
   3.7615703283798523`*^9, 3.7617358023866873`*^9, {3.76173662568633*^9, 
   3.761736729320764*^9}, {3.761738066722321*^9, 3.761738068560565*^9}, 
   3.808112740126848*^9, {3.808113506490547*^9, 3.808113507146405*^9}, {
   3.836966148963799*^9, 3.8369661532338343`*^9}, {3.83707880532206*^9, 
   3.837078806501251*^9}, 3.837079449926311*^9, {3.837237971230369*^9, 
   3.837237973247764*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"5d4ffcc2-4a84-49a9-b363-adcb97602056"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c111", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"53084160", " ", 
      SuperscriptBox["\[Pi]", "5"], 
      SuperscriptBox["F", "6"], " ", 
      RowBox[{"\[Sigma]", "[", 
       RowBox[{"s", ",", "M"}], "]"}], " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3840", "  ", 
       RowBox[{"(", 
        RowBox[{"20", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "10"]}], "+", 
      RowBox[{"80", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1356", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", "8977"}], ")"}], 
       SuperscriptBox["M", "8"], " ", " ", "s"}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"(", 
        RowBox[{"52063", "-", 
         RowBox[{"1032", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"360", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", "186289"}], ")"}], 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["s", "3"]}], "+", 
      RowBox[{"78734", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["s", "4"]}], "-", 
      RowBox[{"6633", " ", 
       SuperscriptBox["s", "5"]}], "+", 
      RowBox[{"600", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"348", " ", 
          SuperscriptBox["M", "8"]}], "-", 
         RowBox[{"710", " ", 
          SuperscriptBox["M", "6"], " ", "s"}], "+", 
         RowBox[{"393", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["s", "2"]}], "-", 
         RowBox[{"100", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["s", "3"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["s", "4"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["M", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.761328770513732*^9, 3.761328771215809*^9}, 
   3.761328912467969*^9, 3.761328973749798*^9, {3.761329014621924*^9, 
   3.76132906400953*^9}, {3.761329108500087*^9, 3.76132913538002*^9}, {
   3.7613291974711237`*^9, 3.7613291978665257`*^9}, {3.761329232589666*^9, 
   3.7613292817782803`*^9}, {3.761329318979452*^9, 3.761329338026668*^9}, {
   3.761331694406557*^9, 3.7613316948970947`*^9}, 3.761332277570561*^9, {
   3.761388488427576*^9, 3.761388491345386*^9}, {3.7613891034529676`*^9, 
   3.7613891251923933`*^9}, 3.7613894365619497`*^9, 3.761570328384717*^9, 
   3.761735802392846*^9, {3.7617365462513514`*^9, 3.761736588250402*^9}, {
   3.76173805973318*^9, 3.7617380629084387`*^9}, 3.808112740468458*^9, {
   3.808113509930182*^9, 3.8081135104260273`*^9}, 3.836966157018559*^9, {
   3.8369663221772423`*^9, 3.836966322799662*^9}, {3.837078809609172*^9, 
   3.837078810739517*^9}, 3.837079450868944*^9, 3.837237784354207*^9, 
   3.837237975887404*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"88653fa0-1843-403e-83f6-c7d42ec9f658"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c211", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"884736", " ", 
      SuperscriptBox["\[Pi]", "5"], 
      SuperscriptBox["F", "6"], " ", "s", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}], "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4096", " ", 
       SuperscriptBox["M", "12"]}], "-", 
      RowBox[{"108", "  ", 
       RowBox[{"(", 
        RowBox[{"137", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "10"], " ", "s"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"10159", "-", 
         RowBox[{"300", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], 
       SuperscriptBox["M", "8"], " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"60", "  ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "-", "133"}], ")"}], 
       SuperscriptBox["M", "6"], " ", 
       SuperscriptBox["s", "3"]}], "+", 
      RowBox[{"2995", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["s", "4"]}], "-", 
      RowBox[{"590", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["s", "5"]}], "+", 
      RowBox[{"45", " ", 
       SuperscriptBox["s", "6"]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["M", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"29", " ", 
          SuperscriptBox["M", "2"]}], "-", "s"}], ")"}], " ", "s", " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["M", "2"], 
         SuperscriptBox["\[Mu]", "2"]], "]"}]}]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.761328770513732*^9, 3.761328771215809*^9}, 
   3.761328912467969*^9, 3.761328973749798*^9, {3.761329014621924*^9, 
   3.76132906400953*^9}, {3.761329108500087*^9, 3.76132913538002*^9}, {
   3.7613291974711237`*^9, 3.7613291978665257`*^9}, {3.761329232589666*^9, 
   3.7613292817782803`*^9}, {3.761329318979452*^9, 3.761329366715025*^9}, 
   3.761329626981441*^9, 3.761329737528796*^9, {3.761329771040701*^9, 
   3.761329854768775*^9}, 3.761329931390629*^9, {3.7613300397635117`*^9, 
   3.761330059023065*^9}, {3.761330124815926*^9, 3.761330159932131*^9}, {
   3.761331706558155*^9, 3.7613317070325613`*^9}, 3.761332278231453*^9, {
   3.761388496366561*^9, 3.761388500895732*^9}, {3.761389196754649*^9, 
   3.761389213176401*^9}, 3.761389432401765*^9, 3.7615703283897457`*^9, 
   3.7617358023998528`*^9, {3.7617364814608297`*^9, 3.761736512177434*^9}, 
   3.808112740812113*^9, {3.8081135116099586`*^9, 3.808113512089848*^9}, 
   3.8369661587892647`*^9, 3.837078816185894*^9, 3.837079451988832*^9, 
   3.8372379771351337`*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"ec7a9f47-b046-48a1-bdda-fcd166585651"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c311", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"95", " ", 
         SuperscriptBox["M", "2"]}], "-", 
        RowBox[{"16", "s"}]}], ")"}]}], 
     RowBox[{"36864", " ", 
      SuperscriptBox["\[Pi]", "5"], 
      SuperscriptBox["F", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "4"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         SuperscriptBox["M", "6"]}], "-", 
        RowBox[{"314", " ", 
         SuperscriptBox["M", "4"], " ", "s"}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["s", "2"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["s", "3"]}]}], ")"}]}], 
     RowBox[{"221184", " ", 
      SuperscriptBox["\[Pi]", "5"], 
      SuperscriptBox["F", "6"], " ", 
      RowBox[{"\[Sigma]", "[", 
       RowBox[{"s", ",", "M"}], "]"}], " ", "s", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7617369563877783`*^9, 3.761737046442341*^9}, 
   3.808112741324122*^9, {3.808113513274021*^9, 3.808113513817893*^9}, {
   3.8369661594435453`*^9, 3.836966184192573*^9}, 3.8370788190503807`*^9, 
   3.837079452724766*^9, 3.837237785019021*^9, 3.837237978017308*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"fe7d192e-ac77-4291-a491-52a921d8e4dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c411", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", 
         SuperscriptBox["M", "4"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["M", "2"], " ", "s"}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}]}], 
     RowBox[{"147456", " ", 
      SuperscriptBox["\[Pi]", "5"], 
      SuperscriptBox["F", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}], "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761328770513732*^9, 3.761328771215809*^9}, 
   3.761328912467969*^9, 3.761328973749798*^9, {3.761329014621924*^9, 
   3.76132906400953*^9}, {3.761329108500087*^9, 3.76132913538002*^9}, {
   3.7613291974711237`*^9, 3.7613291978665257`*^9}, {3.761329232589666*^9, 
   3.7613292817782803`*^9}, {3.761329318979452*^9, 3.761329366715025*^9}, 
   3.761329626981441*^9, 3.761329737528796*^9, {3.761329771040701*^9, 
   3.761329854768775*^9}, 3.761329931390629*^9, {3.7613300397635117`*^9, 
   3.761330059023065*^9}, {3.761330124815926*^9, 3.7613301933832684`*^9}, 
   3.761330471503766*^9, {3.761330505314541*^9, 3.7613305615764027`*^9}, {
   3.761330648148192*^9, 3.7613306858609447`*^9}, {3.761330735013569*^9, 
   3.761330788641549*^9}, 3.761330825894266*^9, {3.7613309332598333`*^9, 
   3.761330976981101*^9}, 3.761331020221806*^9, 3.7613310992127123`*^9, {
   3.7613311359195423`*^9, 3.761331157154228*^9}, {3.7613317254549837`*^9, 
   3.7613317259190063`*^9}, 3.761332279913043*^9, {3.761388509751101*^9, 
   3.761388509927246*^9}, 3.7615703284002113`*^9, 3.7617358024128723`*^9, 
   3.808112741707631*^9, {3.8081135152098017`*^9, 3.8081135157216883`*^9}, 
   3.836966160051284*^9, 3.837078821704274*^9, 3.83707945353929*^9, 
   3.837237979057024*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"a778b91a-c11c-46d4-9f13-f5303a7bad44"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cl111", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["M", "6"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"116", " ", 
           SuperscriptBox["M", "4"]}], "-", 
          RowBox[{"11", " ", 
           SuperscriptBox["M", "2"], " ", "s"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["s", "2"]}]}], ")"}]}], 
       RowBox[{"768", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["F", "6"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"s", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}]}], ")"}], "2"]}]]}], " ", 
     SuperscriptBox[
      RowBox[{"L", "[", 
       RowBox[{"s", ",", "M"}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"1840", " ", 
        SuperscriptBox["M", "8"]}], "-", 
       RowBox[{"8780", " ", 
        SuperscriptBox["M", "6"], " ", "s"}], "+", 
       RowBox[{"5498", " ", 
        SuperscriptBox["M", "4"], " ", 
        SuperscriptBox["s", "2"]}], "-", 
       RowBox[{"1594", " ", 
        SuperscriptBox["M", "2"], " ", 
        SuperscriptBox["s", "3"]}], "+", 
       RowBox[{"153", " ", 
        SuperscriptBox["s", "4"]}]}], 
      RowBox[{"46080", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}], " ", 
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"s", ",", "M"}], "]"}]}]], " ", 
     RowBox[{"L", "[", 
      RowBox[{"s", ",", "M"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"1213056", " ", 
       SuperscriptBox["M", "8"]}], "-", 
      RowBox[{"1003536", " ", 
       SuperscriptBox["M", "6"], " ", "s"}], "+", 
      RowBox[{"426916", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"112736", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["s", "3"]}], "+", 
      RowBox[{"10531", " ", 
       SuperscriptBox["s", "4"]}]}], 
     RowBox[{"2764800", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"], 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"628", " ", 
         SuperscriptBox["M", "4"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["M", "2"], " ", "s"}], "+", 
        RowBox[{"153", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
     RowBox[{"46080", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.76132179885455*^9, 3.7613218201470833`*^9}, {
   3.761321871522616*^9, 3.761322058682757*^9}, {3.761322121339487*^9, 
   3.761322153934227*^9}, {3.7613222260798817`*^9, 3.76132225638299*^9}, {
   3.761322287740328*^9, 3.761322309437193*^9}, {3.761322345827046*^9, 
   3.761322661619372*^9}, {3.761322749108617*^9, 3.761322769072393*^9}, {
   3.7613228464272614`*^9, 3.761323098199017*^9}, {3.761323178275085*^9, 
   3.761323187221868*^9}, {3.7613232303388453`*^9, 3.7613232703923492`*^9}, {
   3.761323975841448*^9, 3.761323980724271*^9}, {3.761324698133688*^9, 
   3.761324703966845*^9}, 3.761332271416078*^9, {3.761388439054613*^9, 
   3.7613884428806868`*^9}, 3.761570328318812*^9, {3.76173420997536*^9, 
   3.761734354450098*^9}, 3.7617356974033422`*^9, {3.76173574566406*^9, 
   3.761735745667481*^9}, {3.761736445548292*^9, 3.7617364496376266`*^9}, 
   3.8081127392125587`*^9, {3.808113486186277*^9, 3.808113486362052*^9}, 
   3.8369661611255627`*^9, {3.836966193310107*^9, 3.836966195458734*^9}, {
   3.8369662924656477`*^9, 3.8369662929752398`*^9}, 3.837078824119523*^9, 
   3.837079454277833*^9, 3.837237785769285*^9, 3.837237980111899*^9, {
   3.837238215823888*^9, 3.837238218161622*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"029d2c04-e6e1-4fc4-bf2b-b27386e2c982"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cl211", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["M", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "s"}], "-", 
         RowBox[{"33", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["M", "2"]}], "+", "s"}], ")"}]}], 
      RowBox[{"1536", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], "  ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"s", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"]}]}], ")"}], "2"]}]], " ", 
     SuperscriptBox[
      RowBox[{"L", "[", 
       RowBox[{"s", ",", "M"}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{" ", 
       RowBox[{
        RowBox[{"20960", " ", 
         SuperscriptBox["M", "8"]}], "-", 
        RowBox[{"31220", " ", 
         SuperscriptBox["M", "6"], " ", "s"}], "+", 
        RowBox[{"14602", " ", 
         SuperscriptBox["M", "4"], " ", 
         SuperscriptBox["s", "2"]}], "-", 
        RowBox[{"3406", " ", 
         SuperscriptBox["M", "2"], " ", 
         SuperscriptBox["s", "3"]}], "+", 
        RowBox[{"297", " ", 
         SuperscriptBox["s", "4"]}]}]}], 
      RowBox[{"92160", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], " ", 
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"s", ",", "M"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}]}]], 
     RowBox[{"L", "[", 
      RowBox[{"s", ",", "M"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"2694144", " ", 
       SuperscriptBox["M", "8"]}], "-", 
      RowBox[{"2309664", " ", 
       SuperscriptBox["M", "6"], " ", "s"}], "+", 
      RowBox[{"984284", " ", 
       SuperscriptBox["M", "4"], " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"240964", " ", 
       SuperscriptBox["M", "2"], " ", 
       SuperscriptBox["s", "3"]}], "+", 
      RowBox[{"21419", " ", 
       SuperscriptBox["s", "4"]}]}], 
     RowBox[{"5529600", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"], "  ", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1272", " ", 
         SuperscriptBox["M", "4"]}], "-", 
        RowBox[{"436", " ", 
         SuperscriptBox["M", "2"], " ", "s"}], "+", 
        RowBox[{"297", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
     RowBox[{"92160", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761735941921411*^9, 3.761735976365752*^9}, {
   3.761736018542026*^9, 3.761736064125153*^9}, 3.808112739404772*^9, {
   3.8081134872428417`*^9, 3.808113487450878*^9}, 3.836966162725325*^9, {
   3.836966201794814*^9, 3.836966203555056*^9}, {3.836966290017624*^9, 
   3.8369662906433687`*^9}, 3.837078826856325*^9, 3.837079455542037*^9, 
   3.837237786496162*^9, {3.837237981967153*^9, 3.8372379836306953`*^9}, {
   3.837238216661605*^9, 3.837238217377733*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"b58008c4-18a2-43da-a690-c7fe42ccefcf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cl311", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", 
        SuperscriptBox["M", "10"]}], 
       RowBox[{"64", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["F", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"s", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["M", "2"]}]}], ")"}], "2"]}]]}], 
     SuperscriptBox[
      RowBox[{"L", "[", 
       RowBox[{"s", ",", "M"}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"5", 
       SuperscriptBox["M", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["M", "4"]}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["M", "2"], " ", "s"}], "+", 
         SuperscriptBox["s", "2"]}], ")"}]}], 
      RowBox[{"768", " ", 
       SuperscriptBox["\[Pi]", "3"], 
       SuperscriptBox["F", "6"], " ", 
       RowBox[{"\[Sigma]", "[", 
        RowBox[{"s", ",", "M"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"s", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"]}]}], ")"}]}]], 
     RowBox[{"L", "[", 
      RowBox[{"s", ",", "M"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["M", "4"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"496", " ", 
         SuperscriptBox["M", "4"]}], "-", 
        RowBox[{"218", " ", 
         SuperscriptBox["M", "2"], " ", "s"}], "+", 
        SuperscriptBox["s", "2"]}], ")"}]}], 
     RowBox[{"4608", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"], " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["M", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["M", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["M", "2"], 
        SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
     RowBox[{"768", " ", 
      SuperscriptBox["\[Pi]", "3"], 
      SuperscriptBox["F", "6"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761736165868335*^9, 3.761736294410893*^9}, 
   3.8081127395809383`*^9, {3.808113488267549*^9, 3.808113488458953*^9}, 
   3.8369661645325212`*^9, {3.836966207826117*^9, 3.836966209888438*^9}, {
   3.836966284654203*^9, 3.836966286991926*^9}, 3.83707882962274*^9, 
   3.83707945814925*^9, 3.837237787288104*^9, 3.837237985870802*^9, {
   3.837238196588971*^9, 3.837238200983695*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"03fa0701-1452-49b1-bc98-7427ab8ee5f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d11", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "6"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", "s"}], "-", 
       RowBox[{"95", " ", 
        SuperscriptBox["M", "2"]}]}], ")"}]}], 
    RowBox[{"9216", " ", 
     SuperscriptBox["\[Pi]", "5"], 
     SuperscriptBox["F", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["M", "2"]}]}], ")"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.761324993438737*^9, 3.761324995768961*^9}, {
   3.7613251322646*^9, 3.761325208387884*^9}, {3.761325238760013*^9, 
   3.76132524240101*^9}, {3.7613252753888407`*^9, 3.7613252799379396`*^9}, {
   3.761325333959878*^9, 3.761325337172914*^9}, {3.7613253686927156`*^9, 
   3.761325452239221*^9}, {3.761331959480494*^9, 3.761331959794095*^9}, 
   3.761332068489534*^9, 3.76133227629634*^9, {3.761388467956436*^9, 
   3.7613884681413393`*^9}, 3.7613894792138033`*^9, 3.761570328373437*^9, 
   3.761735802379788*^9, 3.808112739941016*^9, {3.808113494633925*^9, 
   3.808113496057654*^9}, 3.836966165474502*^9, 3.837078832278916*^9, 
   3.837079461507434*^9, 3.8372379868145437`*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"a84689c2-4421-4133-ae4c-b85565869856"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P11", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "\[Pi]"], 
    FractionBox[
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{"4", 
        SuperscriptBox["M", "2"]}]}], ")"}], 
     SuperscriptBox["F", "6"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ra", " ", 
       SuperscriptBox["M", "4"]}], "+", 
      RowBox[{"rb", " ", "s", " ", 
       SuperscriptBox["M", "2"]}], "+", 
      RowBox[{"rc", " ", 
       SuperscriptBox["s", "2"]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.808113566553314*^9, 3.80811356864959*^9}, {
   3.8369632519534683`*^9, 3.836963279054821*^9}, 3.836964158892187*^9, 
   3.836966166546966*^9, 3.837078834760316*^9, {3.8372379877476673`*^9, 
   3.837238006508966*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"8bb7ae95-ea48-46c7-98d1-7158f7c3e70f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ret611", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"c011", "[", 
      RowBox[{"s", ",", "M"}], "]"}], "+", 
     RowBox[{
      RowBox[{"c111", "[", 
       RowBox[{"s", ",", "M"}], "]"}], " ", 
      RowBox[{"L", "[", 
       RowBox[{"s", ",", "M"}], "]"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"c211", "[", 
       RowBox[{"s", ",", "M"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"L", "[", 
        RowBox[{"s", ",", "M"}], "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"c311", "[", 
       RowBox[{"s", ",", "M"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"L", "[", 
        RowBox[{"s", ",", "M"}], "]"}], "3"]}], "+", 
     RowBox[{
      RowBox[{"c411", "[", 
       RowBox[{"s", ",", "M"}], "]"}], 
      SuperscriptBox[
       RowBox[{"L", "[", 
        RowBox[{"s", ",", "M"}], "]"}], "4"]}], "+", 
     RowBox[{
      RowBox[{"cl111", "[", 
       RowBox[{"s", ",", "M"}], "]"}], " ", "lr1"}], "+", 
     RowBox[{
      RowBox[{"cl211", "[", 
       RowBox[{"s", ",", "M"}], "]"}], " ", "lr2"}], "+", 
     RowBox[{
      RowBox[{"cl311", "[", 
       RowBox[{"s", ",", "M"}], "]"}], " ", "lr3"}], " ", "+", 
     RowBox[{
      RowBox[{"d11", "[", 
       RowBox[{"s", ",", "M"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"P3p", "[", 
         RowBox[{"s", ",", "M"}], "]"}], "+", 
        RowBox[{"P3m", "[", 
         RowBox[{"s", ",", "M"}], "]"}], "-", 
        RowBox[{
         RowBox[{"L", "[", 
          RowBox[{"s", ",", "M"}], "]"}], " ", 
         RowBox[{"P2m", "[", 
          RowBox[{"s", ",", "M"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"P11", "[", 
      RowBox[{"s", ",", "M"}], "]"}]}], "/.", "repL"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761325621615653*^9, 3.761325827023849*^9}, {
   3.761325889660077*^9, 3.7613259073154097`*^9}, {3.761325942475336*^9, 
   3.761325960942362*^9}, {3.7613261670399933`*^9, 3.761326168466305*^9}, {
   3.761326210989579*^9, 3.76132621138463*^9}, {3.7613311952484093`*^9, 
   3.761331211425661*^9}, {3.761331359821413*^9, 3.7613313707520237`*^9}, {
   3.7613317415007*^9, 3.761331772533682*^9}, {3.761331982380763*^9, 
   3.761331994541745*^9}, {3.761332281798324*^9, 3.7613322916984987`*^9}, {
   3.761388514869727*^9, 3.761388516871653*^9}, {3.761388558309186*^9, 
   3.7613885850920267`*^9}, {3.761388634175208*^9, 3.761388706766088*^9}, {
   3.761388746587616*^9, 3.761388900417816*^9}, 3.761388935682971*^9, {
   3.761388991519*^9, 3.761389030971827*^9}, {3.761389145984791*^9, 
   3.7613891482521887`*^9}, {3.761389224667943*^9, 3.761389226250176*^9}, {
   3.7613894149312563`*^9, 3.761389416556549*^9}, {3.761389465155751*^9, 
   3.761389472711145*^9}, {3.76139061842358*^9, 3.761390623447823*^9}, {
   3.761570328405405*^9, 3.7615703284161253`*^9}, 3.808112742212459*^9, {
   3.80811352685889*^9, 3.8081135806656437`*^9}, 3.80811388998658*^9, {
   3.808114178918579*^9, 3.808114184982375*^9}, {3.8081151346894493`*^9, 
   3.808115134769395*^9}, 3.836966168756299*^9, {3.836966216272799*^9, 
   3.836966244560753*^9}, {3.836966348961431*^9, 3.836966349599615*^9}, {
   3.836995109068124*^9, 3.8369951224422417`*^9}, 3.837078837366682*^9, 
   3.8370794657799177`*^9, {3.837137673001614*^9, 3.837137695944521*^9}, {
   3.837237989062544*^9, 3.837238058621463*^9}, {3.837238134814101*^9, 
   3.837238135213977*^9}, {3.838171442446814*^9, 3.838171445822565*^9}, 
   3.8381715491674356`*^9, {3.8381723900592213`*^9, 3.838172390906293*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"750fa110-1efa-4e97-aab1-29ea92894294"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Imt611", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"\[Sigma]", "[", 
      RowBox[{"s", ",", "M"}], "]"}], " ", 
     RowBox[{"t211", "[", 
      RowBox[{"s", ",", "M"}], "]"}], " ", 
     RowBox[{"Ret411", "[", 
      RowBox[{"s", ",", "M"}], "]"}]}], "/.", "repL"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.83817233981996*^9, 3.838172343865033*^9}, 
   3.8381723980261593`*^9, 3.8381724738541307`*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"bb357551-f888-4644-9074-67f58d48cd65"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Imt611c", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Im", "[", "s", "]"}], ">=", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"s", ",", "M"}], "]"}], " ", 
         RowBox[{"t211", "[", 
          RowBox[{"s", ",", "M"}], "]"}], " ", 
         RowBox[{"Ret411", "[", 
          RowBox[{"s", ",", "M"}], "]"}]}], "/.", 
        RowBox[{"lr2m2lr1", "->", " ", 
         RowBox[{"lr2", "-", 
          RowBox[{"2", "lr1"}]}]}]}], "/.", "repFNNLO"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"\[Sigma]", "[", 
          RowBox[{"s", ",", "M"}], "]"}], " ", 
         RowBox[{"t211", "[", 
          RowBox[{"s", ",", "M"}], "]"}], " ", 
         RowBox[{"Ret411", "[", 
          RowBox[{"s", ",", "M"}], "]"}]}], "/.", 
        RowBox[{"lr2m2lr1", "->", " ", 
         RowBox[{"lr2", "-", 
          RowBox[{"2", "lr1"}]}]}]}], "/.", "repFNNLO"}]}], "]"}], "/.", 
    "repL"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.761388550554895*^9, 3.761388550751666*^9}, 
   3.76157032842135*^9, {3.761734395939281*^9, 3.761734526262455*^9}, {
   3.7617345627913733`*^9, 3.7617345631251373`*^9}, {3.761734639707584*^9, 
   3.761734719011689*^9}, {3.761734752439126*^9, 3.761734773460993*^9}, {
   3.761735640068139*^9, 3.761735647783216*^9}, 3.808112742692564*^9, 
   3.8081141640190487`*^9, 3.836966169603902*^9, {3.836966246432168*^9, 
   3.836966247871766*^9}, {3.836966341808378*^9, 3.836966342478681*^9}, 
   3.836995115500299*^9, 3.8370788402299023`*^9, 3.8370794680039177`*^9, 
   3.837237788630417*^9, 3.837237990094223*^9, {3.837238041773767*^9, 
   3.837238046060738*^9}, {3.837238137436243*^9, 3.837238137756385*^9}, {
   3.838082993445157*^9, 3.838083014836548*^9}, {3.838083077205797*^9, 
   3.838083077977312*^9}, 3.8380839420014553`*^9, {3.838170984432145*^9, 
   3.838170995758872*^9}, 3.8381710902410088`*^9, 3.838171406272622*^9, {
   3.8381714618706903`*^9, 3.838171493709243*^9}, {3.838171536974025*^9, 
   3.8381715422100143`*^9}, 3.838172332442005*^9, {3.83817291160769*^9, 
   3.838172916486027*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"0dc6953c-1165-49c2-b1b8-cb5d6db6bb96"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"t611", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Ret611", "[", 
     RowBox[{"s", ",", "M"}], "]"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Imt611", "[", 
      RowBox[{"s", ",", "M"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.836960678176629*^9, 3.836960691980215*^9}, {
   3.836963688302092*^9, 3.836963688604253*^9}, 3.836966170450553*^9, {
   3.836966249279903*^9, 3.836966251103799*^9}, {3.836995117069813*^9, 
   3.836995120665505*^9}, 3.837078842806403*^9, 3.837079468642769*^9, 
   3.8372379911869793`*^9, {3.837238049757406*^9, 3.837238053165058*^9}, 
   3.838083945328504*^9, 3.8381710940951233`*^9, {3.8381713206055107`*^9, 
   3.838171327053275*^9}, 3.838171402510798*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"cc0f47bc-d68e-4b26-9cd9-97fc9f6c813d"]
}, Closed]],

Cell[CellGroupData[{

Cell["IAM partial wave and phase shift", "Subsection",
 CellChangeTimes->{{3.83690761579558*^9, 3.83690762476798*^9}, {
   3.836960656043983*^9, 3.8369606579481564`*^9}, 3.837841185679225*^9, {
   3.842678516406589*^9, 3.842678517502531*^9}, {3.842678603191063*^9, 
   3.8426786092473717`*^9}, 
   3.842684214311507*^9},ExpressionUUID->"07a2e8fe-c24e-4d1e-bcbf-\
01e442153c29"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tIAMNLO", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"t211", "[", 
       RowBox[{"s", ",", "M"}], "]"}], "2"], 
     RowBox[{
      RowBox[{"t211", "[", 
       RowBox[{"s", ",", "M"}], "]"}], "-", 
      RowBox[{"t411", "[", 
       RowBox[{"s", ",", "M"}], "]"}]}]], "/.", "repFNLO"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.836907627570908*^9, 3.836907646525827*^9}, {
   3.8369663631531687`*^9, 3.8369663775513697`*^9}, 3.837078884887581*^9, {
   3.8370794755233593`*^9, 3.8370794780480223`*^9}, {3.837137731128393*^9, 
   3.837137733114532*^9}, {3.837237166315092*^9, 3.837237187585218*^9}, 
   3.837237520436782*^9, {3.837238248019841*^9, 3.8372382631320133`*^9}, {
   3.837254952463838*^9, 3.837254952813343*^9}, 3.837494905773265*^9, 
   3.837573098404999*^9, {3.837576743699821*^9, 3.837576764707527*^9}, 
   3.837576857923143*^9, 3.837577082402206*^9, 3.837580484034203*^9, 
   3.837653728347733*^9, 3.8376606948409643`*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"a71bc549-8166-4562-9852-68cb78e13ef7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tIAMNNLO", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"t211", "[", 
        RowBox[{"s", ",", "M"}], "]"}], "2"], 
      RowBox[{
       RowBox[{"t211", "[", 
        RowBox[{"s", ",", "M"}], "]"}], "-", 
       RowBox[{"t411", "[", 
        RowBox[{"s", ",", "M"}], "]"}], "-", 
       RowBox[{"t611", "[", 
        RowBox[{"s", ",", "M"}], "]"}], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"t411", "[", 
          RowBox[{"s", ",", "M"}], "]"}], "2"], 
        RowBox[{"t211", "[", 
         RowBox[{"s", ",", "M"}], "]"}]]}]], "/.", "repFNNLO"}], "/.", 
    RowBox[{"lr2m2lr1", "->", " ", 
     RowBox[{"lr2", "-", 
      RowBox[{"2", "lr1"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8369606650203447`*^9, 3.8369606708284283`*^9}, {
   3.8369635545248127`*^9, 3.836963591181272*^9}, {3.836963979789124*^9, 
   3.836963998170581*^9}, {3.836966367927375*^9, 3.836966388384241*^9}, 
   3.837078886855563*^9, 3.837079480083027*^9, {3.837137735592701*^9, 
   3.8371377387123203`*^9}, 3.837138205972437*^9, {3.837237199545184*^9, 
   3.837237206993884*^9}, {3.8372375240378647`*^9, 3.837237526255267*^9}, {
   3.83723826538058*^9, 3.83723829534052*^9}, {3.837254955627162*^9, 
   3.837254955964177*^9}, {3.8380833488847446`*^9, 3.838083353400371*^9}, 
   3.8380835321948843`*^9, 3.8380836220980253`*^9, 3.838083952256867*^9, 
   3.8381711509441557`*^9, {3.838171190816125*^9, 3.838171243599852*^9}, {
   3.838171284291789*^9, 3.838171287325918*^9}, {3.8381713411501837`*^9, 
   3.838171370031686*^9}, {3.838171481390849*^9, 3.838171507053811*^9}, {
   3.838171572381269*^9, 3.838171573186243*^9}, {3.8381716485905437`*^9, 
   3.838171711004477*^9}, {3.838171777196904*^9, 3.83817181803328*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"7c3f360c-3429-413c-9ed3-eca59611ea29"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]IAMNLO", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   RowBox[{"ArcTan", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"tIAMNLO", "[", 
       RowBox[{"s", ",", "M"}], "]"}], "]"}], ",", 
     RowBox[{"Im", "[", 
      RowBox[{"tIAMNLO", "[", 
       RowBox[{"s", ",", "M"}], "]"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]IAMNNLO", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], "=", 
   RowBox[{"ArcTan", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"tIAMNNLO", "[", 
       RowBox[{"s", ",", "M"}], "]"}], "]"}], ",", 
     RowBox[{"Im", "[", 
      RowBox[{"tIAMNNLO", "[", 
       RowBox[{"s", ",", "M"}], "]"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8369076583181133`*^9, 3.836907741549666*^9}, {
   3.836963597806376*^9, 3.8369636038528013`*^9}, {3.836966368995319*^9, 
   3.83696639708665*^9}, {3.837078888855548*^9, 3.837078890098503*^9}, {
   3.837079481924814*^9, 3.837079483055645*^9}, {3.837237211387746*^9, 
   3.8372372292341022`*^9}, {3.837237528772897*^9, 3.83723753163109*^9}, {
   3.8372382992021103`*^9, 3.837238310140349*^9}, {3.838084212336184*^9, 
   3.8380842134389*^9}, 3.8381711564800043`*^9, {3.8381718647347*^9, 
   3.838171897900675*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"838eebab-cd1f-492c-8467-7c6e45d22b54"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Charge radius: rpv", "Section",
 CellChangeTimes->{{3.837255401411077*^9, 3.8372554171241083`*^9}, {
  3.842684326880024*^9, 
  3.842684328111882*^9}},ExpressionUUID->"4c34db1e-9f4a-49be-90c2-\
334b3ae14601"],

Cell["\<\
One- and two-loop  ChPT expressions for the pion charge radius.\
\>", "Item",
 CellChangeTimes->{{3.842679549101308*^9, 
  3.842679589718733*^9}},ExpressionUUID->"e99c95a9-ccbe-4688-b403-\
59e8547b2dea"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R4", "[", "M_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"Log", "[", 
     FractionBox[
      SuperscriptBox["M", "2"], 
      SuperscriptBox["\[Mu]", "2"]], "]"}], "-", 
    RowBox[{"96", " ", "lr6", " ", 
     SuperscriptBox["\[Pi]", "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.837258104951729*^9, 3.837258112173481*^9}, {
  3.837258292325973*^9, 3.83725832094128*^9}, {3.837258414028379*^9, 
  3.837258414489008*^9}, {3.838873744258732*^9, 3.838873744819138*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"0d24f373-dcf5-419e-bb4e-726f183edb14"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"R6", "[", "M_", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "48"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"52", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", "181"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["M", "2"], 
       SuperscriptBox["\[Mu]", "2"]], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["19", "6"], "-", 
       RowBox[{"96", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "lr1"}], "-", "lr2"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"1536", " ", 
     SuperscriptBox["\[Pi]", "4"], " ", "rv1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.837258119783628*^9, 3.837258212139202*^9}, {
  3.837258302662004*^9, 3.837258315096525*^9}, {3.8372585547337027`*^9, 
  3.837258557072136*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"fe5da492-68a9-49cc-bdfc-4d967c052277"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rpvNLO", "[", 
    RowBox[{"M_", ",", "rep_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"16", 
         SuperscriptBox["\[Pi]", "2"], 
         SuperscriptBox["F", "2"]}]], 
       RowBox[{"R4", "[", "M", "]"}]}], "/.", "repFNLO"}], "/.", "rep"}], "/.",
     "repnum"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.83725740633959*^9, 3.837257502855049*^9}, 
   3.837258043567103*^9, 3.837258103884672*^9, {3.837258226231038*^9, 
   3.837258229645529*^9}, {3.8372583573799562`*^9, 3.8372584021999187`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"9e84671d-4b07-4a74-bf75-67db4118d8fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rpvNNLO", "[", 
    RowBox[{"M_", ",", "rep_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"16", 
         SuperscriptBox["\[Pi]", "2"], 
         SuperscriptBox["F", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"R4", "[", "M", "]"}], "+", 
         RowBox[{
          FractionBox[
           SuperscriptBox["M", "2"], 
           RowBox[{"16", 
            SuperscriptBox["\[Pi]", "2"], 
            SuperscriptBox["F", "2"]}]], 
          RowBox[{"R6", "[", "M", "]"}]}]}], ")"}]}], "/.", "repFNNLO"}], "/.",
      "rep"}], "/.", "repnum"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.838516731547558*^9, 3.8385167617902946`*^9}, 
   3.842684567118566*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"b481ed6e-78bb-491e-ae43-7968ab37f280"],

Cell["\<\
We extract the values of lr6 from the phenomenological pion-charge-radius \
value\
\>", "Item",
 CellChangeTimes->{{3.8426845950764837`*^9, 
  3.842684640474093*^9}},ExpressionUUID->"ecff7c50-d5f9-49e5-9d61-\
80ed5c2cad71"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"reprvNLO", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"rpvNLO", "[", 
       RowBox[{"M\[Pi]", ",", "repNLO"}], "]"}], "\[Equal]", "rpv2phen"}], 
     ",", "lr6"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.837258331706045*^9, 3.8372583500819674`*^9}, {
  3.837258390990992*^9, 3.83725844339886*^9}, {3.837258476548119*^9, 
  3.837258479011116*^9}, {3.838467912504566*^9, 3.838467914325377*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"a8c1841b-3586-4408-a88e-fe054f27445b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"lr6", "\[Rule]", 
   RowBox[{"-", "0.0118263711412042`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.837258405310616*^9, 3.837258443682393*^9}, 
   3.837258483856472*^9, {3.837258525020234*^9, 3.837258563490556*^9}, 
   3.8374270655524693`*^9, 3.837481299686606*^9, 3.838170413572714*^9, 
   3.83817057335422*^9, 3.8381710315554037`*^9, 3.838172938074782*^9, 
   3.8384501506862507`*^9, {3.8384679084708767`*^9, 3.838467914994047*^9}, 
   3.838604253673086*^9, 3.838869708686377*^9, 3.838873750023699*^9, 
   3.838874125302443*^9, 3.839035400035256*^9, 3.839061106564087*^9, 
   3.839293611989739*^9, 3.8399356723496103`*^9, 3.8401848250064*^9, 
   3.840258956651293*^9, 3.8403559670541077`*^9, 3.840503857399333*^9, 
   3.8405346920109587`*^9, 3.840767516321261*^9, 3.8426851620877666`*^9, 
   3.842686590415371*^9, 3.842687061155065*^9, 3.842689619782721*^9, 
   3.8426908307384453`*^9, 3.842692049994668*^9, 3.842700723592175*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"c0790a7c-93f2-44c0-b246-d44588ed6c12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"reprvNNLO", "=", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"rpvNNLO", "[", 
           RowBox[{"M\[Pi]", ",", "repNNLO"}], "]"}], "/.", 
          RowBox[{"rv1", "\[Rule]", " ", 
           RowBox[{"0.02", " ", 
            SuperscriptBox["10", 
             RowBox[{"-", "3"}]]}]}]}], ")"}], "\[Equal]", "rpv2phen"}], ",", 
       "lr6"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"rv1", "\[Rule]", " ", 
      RowBox[{"0.02", " ", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.837258493690078*^9, 3.837258518638412*^9}, {
  3.837258930659309*^9, 3.837258948672504*^9}, {3.838467921018119*^9, 
  3.83846798535604*^9}, {3.838874103768373*^9, 3.838874105786989*^9}, {
  3.8388741433691053`*^9, 3.838874145632777*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"ac719451-2f14-4556-9d6f-200bc3fd52c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"lr6", "\[Rule]", 
    RowBox[{"-", "0.013132972363041465`"}]}], ",", 
   RowBox[{"rv1", "\[Rule]", "0.00002`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.837258518989447*^9, 3.837258564114066*^9}, {
   3.837258949236291*^9, 3.837258954732503*^9}, 3.837427065608467*^9, 
   3.837481299724049*^9, 3.838170413593322*^9, 3.838170573381263*^9, 
   3.838171031584399*^9, 3.8381729381105967`*^9, 3.838450150791451*^9, {
   3.8384679783254747`*^9, 3.838467985882266*^9}, 3.838468087507991*^9, 
   3.838604254168426*^9, 3.838869708753357*^9, 3.838873751081007*^9, {
   3.838874106285083*^9, 3.83887414605717*^9}, 3.839035400090081*^9, 
   3.839061107514556*^9, 3.839293612025256*^9, 3.839935674638588*^9, 
   3.840184825064784*^9, 3.84025895668112*^9, 3.840355967075273*^9, 
   3.840503857417148*^9, 3.84053469202923*^9, 3.840767516334873*^9, 
   3.842685162141117*^9, 3.842686590428811*^9, 3.8426870611822357`*^9, 
   3.842689619802161*^9, 3.8426908311939497`*^9, 3.842692050035296*^9, 
   3.842700723609726*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"535bf41b-3cad-4692-a905-a96c7a39008b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"rpvNLO", "[", 
   RowBox[{"M_", ",", "rep_", ",", "rep2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"rpvNLO", "[", 
    RowBox[{"M", ",", "rep"}], "]"}], "/.", "rep2"}]}]], "Input",
 CellChangeTimes->{{3.837258848919711*^9, 3.8372588993471737`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"9316cf03-5850-4222-bcd7-4e4ebcea78ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rpvNNLO", "[", 
   RowBox[{"M_", ",", "rep_", ",", "rep2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"rpvNNLO", "[", 
    RowBox[{"M", ",", "rep"}], "]"}], "/.", "rep2"}]}]], "Input",
 CellChangeTimes->{{3.83725890325849*^9, 3.8372589058579082`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"315e4837-2e1b-43d7-aaaa-15622ceab828"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Vector", " ", "form", " ", "factor"}],
  FontFamily->"Lato"]], "Section",
 CellChangeTimes->{{3.8369648468924026`*^9, 3.836964870341628*^9}, {
  3.84267864499216*^9, 3.8426786470326777`*^9}, {3.842684682595141*^9, 
  3.842684747699512*^9}, {3.84268484682863*^9, 3.842684878213141*^9}, {
  3.842685779803617*^9, 
  3.842685780715528*^9}},ExpressionUUID->"6e871dff-313f-4900-8c88-\
5c3d8848d734"],

Cell["Definition of the Omn\[EGrave]s function", "Item",
 CellChangeTimes->{{3.837220487182455*^9, 3.8372204909958076`*^9}, {
  3.842685788026166*^9, 
  3.842685792322282*^9}},ExpressionUUID->"31df35e2-8096-4e99-b298-\
ba669cd8bb66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalOmega]NLO", "[", 
   RowBox[{"s_", ",", "M_", ",", "\[CapitalLambda]_", ",", "rep_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     FractionBox["s", "\[Pi]"], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"\[Delta]IAMNLO", "[", 
           RowBox[{"sp", ",", "M"}], "]"}], 
          RowBox[{"sp", 
           RowBox[{"(", 
            RowBox[{"sp", "-", "s"}], ")"}]}]], "/.", "repnum"}], "/.", 
        "rep"}], ",", 
       RowBox[{"{", 
        RowBox[{"sp", ",", 
         RowBox[{"4", 
          SuperscriptBox["M", "2"]}], ",", "s", ",", 
         SuperscriptBox["\[CapitalLambda]", "2"]}], "}"}], ",", 
       RowBox[{"Method", "\[Rule]", "PrincipalValue"}]}], "]"}]}], "]"}], "//",
    "Abs"}]}]], "Input",
 CellChangeTimes->{{3.836964997278269*^9, 3.836965087269346*^9}, {
   3.836965321155718*^9, 3.8369653626923113`*^9}, {3.8369654316054163`*^9, 
   3.83696547952374*^9}, {3.83696552920508*^9, 3.836965623618865*^9}, {
   3.83696565475611*^9, 3.836965665218176*^9}, 3.8369657142401047`*^9, {
   3.836965798850523*^9, 3.836965802626161*^9}, {3.836965860916019*^9, 
   3.8369658843849573`*^9}, {3.83696592677072*^9, 3.83696593203323*^9}, {
   3.836966472990129*^9, 3.836966510334442*^9}, {3.836966572719347*^9, 
   3.836966581629857*^9}, {3.836966742352844*^9, 3.836966778844863*^9}, {
   3.8369668463987913`*^9, 3.8369668747640667`*^9}, 3.836967128429501*^9, {
   3.83696834793671*^9, 3.836968369558861*^9}, 3.836968877173408*^9, {
   3.836970845706538*^9, 3.836970878288539*^9}, {3.836970957978942*^9, 
   3.836970961083996*^9}, {3.836972211731365*^9, 3.836972220513166*^9}, {
   3.836972269584442*^9, 3.836972296144747*^9}, {3.8369729448655987`*^9, 
   3.836972975084899*^9}, {3.8369731944629507`*^9, 3.836973201410988*^9}, {
   3.83697368748596*^9, 3.836973689449175*^9}, {3.836973720859118*^9, 
   3.836973725258916*^9}, {3.83699518948461*^9, 3.836995221305279*^9}, {
   3.837000093619462*^9, 3.837000103248794*^9}, {3.8371378278859587`*^9, 
   3.837137830344665*^9}, {3.8371406136944923`*^9, 3.837140636759959*^9}, {
   3.837142199157827*^9, 3.8371421995199223`*^9}, {3.8371438432778597`*^9, 
   3.8371438440396442`*^9}, {3.837238816005971*^9, 3.8372388251137943`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"047854e7-0d26-4fc5-81da-eebf21a66903"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalOmega]NNLO", "[", 
   RowBox[{"s_", ",", "M_", ",", "\[CapitalLambda]_", ",", "rep_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     FractionBox["s", "\[Pi]"], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"\[Delta]IAMNNLO", "[", 
           RowBox[{"sp", ",", "M"}], "]"}], 
          RowBox[{"sp", 
           RowBox[{"(", 
            RowBox[{"sp", "-", "s"}], ")"}]}]], "/.", "repnum"}], "/.", 
        "rep"}], ",", 
       RowBox[{"{", 
        RowBox[{"sp", ",", 
         RowBox[{"4", 
          SuperscriptBox["M", "2"]}], ",", "s", ",", 
         SuperscriptBox["\[CapitalLambda]", "2"]}], "}"}], ",", 
       RowBox[{"Method", "\[Rule]", "PrincipalValue"}]}], "]"}]}], "]"}], "//",
    "Abs"}]}]], "Input",
 CellChangeTimes->{{3.837143839550935*^9, 3.837143840455699*^9}, {
  3.837238828744207*^9, 3.8372388375449257`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"70ecca86-7389-481a-a4e8-2dac30b3da27"],

Cell["Derivative of the Omn\[EGrave]s function at zero", "Item",
 CellChangeTimes->{{3.837220573575571*^9, 3.8372206107244864`*^9}, {
  3.8426857961395206`*^9, 
  3.8426858033781567`*^9}},ExpressionUUID->"cefc3d51-3c7f-41ec-9773-\
d40e2f61968c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"D\[CapitalOmega]NLO", "[", 
   RowBox[{"M_", ",", "\[CapitalLambda]_", ",", "rep_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "\[Pi]"], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[Delta]IAMNLO", "[", 
         RowBox[{"sp", ",", "M"}], "]"}], 
        SuperscriptBox["sp", "2"]], "/.", "repnum"}], "/.", "rep"}], ",", 
     RowBox[{"{", 
      RowBox[{"sp", ",", 
       RowBox[{"4", 
        SuperscriptBox["M", "2"]}], ",", 
       SuperscriptBox["\[CapitalLambda]", "2"]}], "}"}]}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.8369706889524727`*^9, 3.8369707144882793`*^9}, {
   3.836970811879508*^9, 3.8369708370958567`*^9}, {3.836970978983075*^9, 
   3.8369710031902742`*^9}, 3.836995269292328*^9, 3.837000111858738*^9, 
   3.837137951553562*^9, {3.837140694748651*^9, 3.837140709128364*^9}, {
   3.83723890603837*^9, 3.837238922312961*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"c815efd7-39c4-4fb7-8aa2-7fe6613d7a3a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"D\[CapitalOmega]NNLO", "[", 
   RowBox[{"M_", ",", "\[CapitalLambda]_", ",", "rep_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "\[Pi]"], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[Delta]IAMNNLO", "[", 
         RowBox[{"sp", ",", "M"}], "]"}], 
        SuperscriptBox["sp", "2"]], "/.", "repnum"}], "/.", "rep"}], ",", 
     RowBox[{"{", 
      RowBox[{"sp", ",", 
       RowBox[{"4", 
        SuperscriptBox["M", "2"]}], ",", 
       SuperscriptBox["\[CapitalLambda]", "2"]}], "}"}]}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.836970721431632*^9, 3.836970725816903*^9}, {
   3.836970984980575*^9, 3.836971044150721*^9}, 3.83699527383521*^9, {
   3.837000114915216*^9, 3.837000116463978*^9}, 3.8371379542401323`*^9, {
   3.8371407003557043`*^9, 3.837140704535922*^9}, {3.8371508047694883`*^9, 
   3.8371508068251057`*^9}, {3.837238906913598*^9, 3.837238924392909*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"283c0707-4644-4b43-b7eb-5c900fe992c6"],

Cell["Definition of \[Beta]: coefficient of the polynomial", "Item",
 CellChangeTimes->{{3.837220623207062*^9, 3.8372206279234123`*^9}, {
  3.842684881444064*^9, 3.842684886403961*^9}, {3.8426850311888647`*^9, 
  3.842685036884944*^9}, {3.8426858089781933`*^9, 
  3.84268580937822*^9}},ExpressionUUID->"5cda095a-1938-470f-968d-\
d0c31f5768cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]NLO", "[", 
   RowBox[{"M_", ",", "rpv_", ",", "rep_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "6"], "rpv"}], "-", 
   RowBox[{"D\[CapitalOmega]NLO", "[", 
    RowBox[{"M", ",", "\[Infinity]", ",", "rep"}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.836967904214306*^9, 3.836967942539589*^9, {3.836968014565815*^9, 
   3.836968015926145*^9}, {3.836968187638302*^9, 3.836968233652787*^9}, {
   3.836968920530189*^9, 3.836968928226006*^9}, {3.836969770590373*^9, 
   3.836969774893652*^9}, {3.836970802698224*^9, 3.836970802855134*^9}, 
   3.8369710143123503`*^9, 3.836971604883792*^9, {3.8370012924748707`*^9, 
   3.8370012937383947`*^9}, 3.837078911923349*^9, 3.8370790182452908`*^9, {
   3.83714072156*^9, 3.837140764125725*^9}, {3.837255624691224*^9, 
   3.837255670006548*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"1cb2bf23-268d-4589-835c-1b70e417da32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]NNLO", "[", 
   RowBox[{"M_", ",", "rpv_", ",", "rep_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "6"], "rpv"}], "-", 
   RowBox[{"D\[CapitalOmega]NNLO", "[", 
    RowBox[{"M", ",", "\[Infinity]", ",", "rep"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.836968914689159*^9, 3.836968931490034*^9}, {
   3.836970805050046*^9, 3.836970805255571*^9}, 3.836971016168261*^9, 
   3.836971606677166*^9, {3.8369716878279753`*^9, 3.8369716880510483`*^9}, {
   3.836971723187845*^9, 3.836971723506867*^9}, {3.837001299435526*^9, 
   3.837001300745907*^9}, 3.837078914370739*^9, 3.837079020485208*^9, {
   3.8371407375120287`*^9, 3.837140761478792*^9}, {3.837255633687786*^9, 
   3.8372556729523907`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"32fed3a8-6496-4d0b-81d2-7cb2c990a454"],

Cell["Mass of the \[Omega](782) meson as a function of M\[Pi]", "Item",
 CellChangeTimes->{{3.842684901601552*^9, 3.842684913659481*^9}, {
  3.842684973796104*^9, 
  3.84268498031632*^9}},ExpressionUUID->"538429b1-d42c-44e8-8b98-\
198779169208"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M\[Omega]", "[", "M_", "]"}], ":=", 
  RowBox[{"M\[Omega]0", "+", 
   RowBox[{"M\[Omega]1", " ", 
    SuperscriptBox["M", "2"]}]}]}]], "Input",
 CellChangeTimes->{{3.8407656628281918`*^9, 3.840765693379138*^9}, 
   3.8407657552442017`*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"ad12573c-0eaf-4e0d-8e3e-93b1a7b57adc"],

Cell["conformal variable", "Item",
 CellChangeTimes->{{3.842684950195024*^9, 
  3.842684953676732*^9}},ExpressionUUID->"ca5fe56e-24ac-400d-ac65-\
604c10dbfc82"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]", "[", 
    RowBox[{"s_", ",", "M_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"M\[Omega]", "[", "M", "]"}], "+", "M"}], ")"}], "2"], "-", 
       "sc"}]], "-", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"M\[Omega]", "[", "M", "]"}], "+", "M"}], ")"}], "2"], "-", 
       "s"}]]}], 
    RowBox[{
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"M\[Omega]", "[", "M", "]"}], "+", "M"}], ")"}], "2"], "-", 
       "sc"}]], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"M\[Omega]", "[", "M", "]"}], "+", "M"}], ")"}], "2"], "-", 
       "s"}]]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.840080559407237*^9, 3.8400805847849283`*^9}, {
  3.840080743580168*^9, 3.8400807801127653`*^9}, {3.840081274696578*^9, 
  3.840081292387021*^9}, {3.840765645268689*^9, 3.840765658292182*^9}, {
  3.8407657599394503`*^9, 3.8407657607553988`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"b3c27bc8-7e6d-4085-be38-fb4c2a9601b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Omega]p", "[", "M_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "s"], " ", 
     RowBox[{"\[Omega]", "[", 
      RowBox[{"s", ",", "M"}], "]"}]}], "/.", 
    RowBox[{"s", "\[Rule]", " ", "0"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8402591461471987`*^9, 3.840259196139338*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"c81d8e7b-b61e-4d8a-86d8-14c2bedcd175"],

Cell["Definition of \[Beta]\[Omega]: coefficient of the conformal \
polynomial", "Item",
 CellChangeTimes->{{3.840766534687621*^9, 3.840766544942338*^9}, 
   3.842684945933775*^9},ExpressionUUID->"2a97f662-d87a-4f80-a2e2-\
ad4883c74f86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]\[Omega]NLO", "[", 
   RowBox[{"M_", ",", "rpv_", ",", "rep_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"rpv", "-", 
    RowBox[{"6", 
     RowBox[{"D\[CapitalOmega]NLO", "[", 
      RowBox[{"M", ",", "\[Infinity]", ",", "rep"}], "]"}]}]}], 
   RowBox[{"12", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Omega]", "[", 
       RowBox[{"0", ",", "M"}], "]"}], "-", "1"}], ")"}], 
    RowBox[{"\[Omega]p", "[", "M", "]"}]}]]}]], "Input",
 CellChangeTimes->{{3.840185323279665*^9, 3.8401853239036293`*^9}, {
  3.840185383263895*^9, 3.840185447856876*^9}, {3.840186390715873*^9, 
  3.840186392047728*^9}, {3.840249324993734*^9, 3.840249328113319*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"71bdf933-21a8-4d87-b391-1049268df1b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]\[Omega]NNLO", "[", 
   RowBox[{"M_", ",", "rpv_", ",", "rep_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"rpv", "-", 
    RowBox[{"6", 
     RowBox[{"D\[CapitalOmega]NNLO", "[", 
      RowBox[{"M", ",", "\[Infinity]", ",", "rep"}], "]"}]}]}], 
   RowBox[{"12", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Omega]", "[", 
       RowBox[{"0", ",", "M"}], "]"}], "-", "1"}], ")"}], 
    RowBox[{"\[Omega]p", "[", "M", "]"}]}]]}]], "Input",
 CellChangeTimes->{{3.840185456776433*^9, 3.840185474185322*^9}, 
   3.8401863951392603`*^9, 3.8402493294966927`*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"07d50913-e794-4f53-9769-d140edf84514"],

Cell["Pion Vector form factor with a polynomial in s", "Item",
 CellChangeTimes->{{3.8426849920792847`*^9, 
  3.842685008845121*^9}},ExpressionUUID->"8eac5ce2-6010-4068-aa34-\
b7312296f5b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FVNLO", "[", 
    RowBox[{
    "s_", ",", "Mp_", ",", "\[CapitalLambda]_", ",", "rpv_", ",", "rep_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"\[Beta]NLO", "[", 
        RowBox[{"Mp", ",", "rpv", ",", "rep"}], "]"}], " ", "s"}]}], ")"}], 
    RowBox[{"\[CapitalOmega]NLO", "[", 
     RowBox[{"s", ",", "Mp", ",", "\[CapitalLambda]", ",", "rep"}], "]"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.836968973941395*^9, 3.836969021856189*^9}, {
   3.83696905809796*^9, 3.836969066752222*^9}, {3.836969099922282*^9, 
   3.836969129360371*^9}, {3.836969624287394*^9, 3.836969624621745*^9}, 
   3.8369716166468267`*^9, {3.837078921403572*^9, 3.837078924386765*^9}, {
   3.837140784955803*^9, 3.837140796246826*^9}, {3.837255851354022*^9, 
   3.837255865454508*^9}, {3.837256411568771*^9, 3.837256413027689*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"55d923c4-dba6-4262-a041-489bf1d8b2af"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FVNNLO", "[", 
    RowBox[{
    "s_", ",", "Mp_", ",", "\[CapitalLambda]_", ",", "rpv_", ",", "rep_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"\[Beta]NNLO", "[", 
        RowBox[{"Mp", ",", "rpv", ",", "rep"}], "]"}], " ", "s"}]}], ")"}], 
    RowBox[{"\[CapitalOmega]NNLO", "[", 
     RowBox[{"s", ",", "Mp", ",", "\[CapitalLambda]", ",", "rep"}], "]"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.8369690458566837`*^9, 3.836969067730826*^9}, {
   3.836969111678336*^9, 3.836969132736393*^9}, {3.836969626591425*^9, 
   3.836969626781805*^9}, 3.836971619734899*^9, 3.837078926969339*^9, {
   3.837140799275392*^9, 3.837140809846674*^9}, {3.83725591284129*^9, 
   3.837255924092698*^9}, {3.837256419327935*^9, 3.837256420187723*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"4bf97f53-b128-4a97-87e8-9421e50fa998"],

Cell["Pion Vector form factor with a polynomial in \[Omega]", "Item",
 CellChangeTimes->{{3.8426849920792847`*^9, 
  3.842685023558462*^9}},ExpressionUUID->"ba7a09f5-0ba1-49a0-8b3e-\
f6e49a46b20c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FVNLOw", "[", 
    RowBox[{
    "s_", ",", "Mp_", ",", "\[CapitalLambda]_", ",", "rpv_", ",", "rep_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", 
       RowBox[{"\[Beta]\[Omega]NLO", "[", 
        RowBox[{"Mp", ",", "rpv", ",", "rep"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Omega]", "[", 
          RowBox[{"s", ",", "Mp"}], "]"}], "-", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"0", ",", "Mp"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"\[Beta]\[Omega]NLO", "[", 
        RowBox[{"Mp", ",", "rpv", ",", "rep"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[Omega]", "[", 
           RowBox[{"s", ",", "Mp"}], "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"\[Omega]", "[", 
           RowBox[{"0", ",", "Mp"}], "]"}], "2"]}], ")"}]}]}], ")"}], 
    RowBox[{"\[CapitalOmega]NLO", "[", 
     RowBox[{"s", ",", "Mp", ",", "\[CapitalLambda]", ",", "rep"}], "]"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.836968973941395*^9, 3.836969021856189*^9}, {
   3.83696905809796*^9, 3.836969066752222*^9}, {3.836969099922282*^9, 
   3.836969129360371*^9}, {3.836969624287394*^9, 3.836969624621745*^9}, 
   3.8369716166468267`*^9, {3.837078921403572*^9, 3.837078924386765*^9}, {
   3.837140784955803*^9, 3.837140796246826*^9}, {3.837255851354022*^9, 
   3.837255865454508*^9}, {3.837256411568771*^9, 3.837256413027689*^9}, 
   3.840078348724947*^9, {3.84008140208296*^9, 3.8400814878857822`*^9}, {
   3.840084961555799*^9, 3.84008499197583*^9}, {3.840185512988841*^9, 
   3.840185534580138*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"c5f65ed9-6cb3-4ef4-ae65-db29c4b2c161"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FVNNLOw", "[", 
    RowBox[{
    "s_", ",", "Mp_", ",", "\[CapitalLambda]_", ",", "rpv_", ",", "rep_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", 
       RowBox[{"\[Beta]\[Omega]NNLO", "[", 
        RowBox[{"Mp", ",", "rpv", ",", "rep"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Omega]", "[", 
          RowBox[{"s", ",", "Mp"}], "]"}], "-", 
         RowBox[{"\[Omega]", "[", 
          RowBox[{"0", ",", "Mp"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"\[Beta]\[Omega]NNLO", "[", 
        RowBox[{"Mp", ",", "rpv", ",", "rep"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[Omega]", "[", 
           RowBox[{"s", ",", "Mp"}], "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"\[Omega]", "[", 
           RowBox[{"0", ",", "Mp"}], "]"}], "2"]}], ")"}]}]}], ")"}], 
    RowBox[{"\[CapitalOmega]NNLO", "[", 
     RowBox[{"s", ",", "Mp", ",", "\[CapitalLambda]", ",", "rep"}], "]"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.8369690458566837`*^9, 3.836969067730826*^9}, {
   3.836969111678336*^9, 3.836969132736393*^9}, {3.836969626591425*^9, 
   3.836969626781805*^9}, 3.836971619734899*^9, 3.837078926969339*^9, {
   3.837140799275392*^9, 3.837140809846674*^9}, {3.83725591284129*^9, 
   3.837255924092698*^9}, {3.837256419327935*^9, 3.837256420187723*^9}, 
   3.8400783505991297`*^9, {3.840185548013257*^9, 3.840185556366251*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"99c15275-be72-4142-8f00-0c8de7319087"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox[
   SuperscriptBox["a", "HVP"], "\[Mu]"], " "}]], "Section",
 CellChangeTimes->{{3.836995604177414*^9, 3.836995634138109*^9}, {
   3.8426786289518833`*^9, 3.842678635288508*^9}, 
   3.842685244926086*^9},ExpressionUUID->"2d9745fb-bb8b-482a-8b7a-\
c41dc0d6dff4"],

Cell[CellGroupData[{

Cell["Formulae for HVP", "Subsection",
 CellChangeTimes->{{3.842685276328623*^9, 3.842685279608761*^9}, {
  3.842687883285158*^9, 
  3.842687883576458*^9}},ExpressionUUID->"bf877754-5358-410e-a8e4-\
bd7190014276"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]\[Mu]", "[", "s_", "]"}], "=", 
   SqrtBox[
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"4", 
       SuperscriptBox["M\[Mu]", "2"]}], "s"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.836996001305087*^9, 3.836996023412772*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"adc558f5-06ed-4681-963c-5f5037958c4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x\[Mu]", "[", "s_", "]"}], "=", 
   FractionBox[
    RowBox[{"1", "-", 
     RowBox[{"\[Sigma]\[Mu]", "[", "s", "]"}]}], 
    RowBox[{"1", "+", 
     RowBox[{"\[Sigma]\[Mu]", "[", "s", "]"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.708239212301858*^9, 3.7082392499400377`*^9}, {
  3.83699589200498*^9, 3.836995896630026*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"2e8f72f3-55f3-4842-ae8b-c283355b5ae8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kb", "[", "s_", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", "s"}], 
     SuperscriptBox["M\[Mu]", "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"x\[Mu]", "[", "s", "]"}], "2"], "2"], 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         SuperscriptBox[
          RowBox[{"x\[Mu]", "[", "s", "]"}], "2"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"x\[Mu]", "[", "s", "]"}], "2"]}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"x\[Mu]", "[", "s", "]"}]}], ")"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"x\[Mu]", "[", "s", "]"}], "2"]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           RowBox[{"x\[Mu]", "[", "s", "]"}]}], "]"}], "-", 
         RowBox[{"x\[Mu]", "[", "s", "]"}], "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"x\[Mu]", "[", "s", "]"}], "2"], "2"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"x\[Mu]", "[", "s", "]"}]}], 
        RowBox[{"1", "-", 
         RowBox[{"x\[Mu]", "[", "s", "]"}]}]], 
       SuperscriptBox[
        RowBox[{"x\[Mu]", "[", "s", "]"}], "2"], 
       RowBox[{"Log", "[", 
        RowBox[{"x\[Mu]", "[", "s", "]"}], "]"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.708239009946684*^9, 3.7082390403238163`*^9}, {
  3.708239254483989*^9, 3.708239459604834*^9}, {3.708239520900909*^9, 
  3.7082395309484243`*^9}, {3.836995911845482*^9, 3.836995912997363*^9}, {
  3.83699595477369*^9, 3.836995961845085*^9}, {3.8371511914671307`*^9, 
  3.837151192536717*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"90efd3bd-4b11-40dd-b951-095f33de923a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Results with linear polynomial", "Subsection",
 CellChangeTimes->{{3.842685257048903*^9, 
  3.842685265630369*^9}},ExpressionUUID->"f0991ff4-582e-46aa-95b2-\
edf7b02411e1"],

Cell["HVP value as a function of the pion charge radius", "Item",
 CellChangeTimes->{{3.842685841792074*^9, 
  3.8426858525546913`*^9}},ExpressionUUID->"c8b93edc-2b09-4850-b84f-\
f6f842b67ec0"],

Cell["Off[NIntegrate::inumr]", "Text",
 CellChangeTimes->{{3.842691947234497*^9, 3.842691959596923*^9}, 
   3.842692042464913*^9},ExpressionUUID->"0206327c-3d75-4a1b-96c4-\
b566b43319d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a\[Mu]NLO", "[", 
   RowBox[{"Mp_", ",", "\[CapitalLambda]_", ",", "rpv_", ",", "rep_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"\[Alpha]", " ", "M\[Mu]"}], 
       RowBox[{"3", "\[Pi]"}]], ")"}], "2"], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Kb", "[", "s", "]"}], 
         RowBox[{"4", 
          SuperscriptBox["s", "2"]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"4", 
              SuperscriptBox["Mp", "2"]}], "s"]}]], ")"}], "3"], 
        SuperscriptBox[
         RowBox[{"Abs", "[", 
          RowBox[{"FVNLO", "[", 
           RowBox[{
           "s", ",", "Mp", ",", "\[Infinity]", ",", "rpv", ",", "rep"}], 
           "]"}], "]"}], "2"]}], "/.", "repnum"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"4", 
         SuperscriptBox["Mp", "2"]}], ",", 
        SuperscriptBox["\[CapitalLambda]", "2"]}], "}"}], ",", 
      RowBox[{"Method", "\[Rule]", " ", "\"\<LocalAdaptive\>\""}]}], "]"}]}], 
   "/.", "repnum"}]}]], "Input",
 CellChangeTimes->{{3.70824207778224*^9, 3.708242094822524*^9}, {
   3.708242701782893*^9, 3.7082427096227694`*^9}, 3.708243722183886*^9, 
   3.708244109673421*^9, 3.7082560742917957`*^9, {3.708256124978425*^9, 
   3.708256126772749*^9}, {3.708257983684752*^9, 3.708258024580312*^9}, {
   3.7086671939727783`*^9, 3.708667199332512*^9}, {3.8369960605329533`*^9, 
   3.836996103909317*^9}, 3.8369961415409184`*^9, {3.836996239667691*^9, 
   3.8369962408356256`*^9}, {3.83699628789156*^9, 3.8369963623549347`*^9}, {
   3.836996407222131*^9, 3.836996410451511*^9}, {3.8369964622452497`*^9, 
   3.836996468274827*^9}, 3.836996562629534*^9, 3.836996598540537*^9, {
   3.837000207690922*^9, 3.837000209728539*^9}, {3.8371512194613733`*^9, 
   3.837151220520453*^9}, {3.83715126478165*^9, 3.837151269159322*^9}, {
   3.83725614993711*^9, 3.837256157382771*^9}, 3.838453968990738*^9, {
   3.842692031248665*^9, 3.8426920358608627`*^9}, {3.842694680003332*^9, 
   3.842694696450553*^9}, {3.8426949449081*^9, 3.842694945077092*^9}, {
   3.8426949924122057`*^9, 3.842695006355653*^9}, {3.8426950721827383`*^9, 
   3.842695093176849*^9}, {3.8426954860173807`*^9, 3.842695491033433*^9}, {
   3.842696015669743*^9, 3.842696018582163*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"5dec3fae-eda3-4ace-8750-d29514320efa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a\[Mu]NNLO", "[", 
   RowBox[{"Mp_", ",", "\[CapitalLambda]_", ",", "rpv_", ",", "rep_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"\[Alpha]", " ", "M\[Mu]"}], 
       RowBox[{"3", "\[Pi]"}]], ")"}], "2"], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Kb", "[", "s", "]"}], 
         RowBox[{"4", 
          SuperscriptBox["s", "2"]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"4", 
              SuperscriptBox["Mp", "2"]}], "s"]}]], ")"}], "3"], 
        SuperscriptBox[
         RowBox[{"Abs", "[", 
          RowBox[{"FVNNLO", "[", 
           RowBox[{
           "s", ",", "Mp", ",", "\[Infinity]", ",", "rpv", ",", "rep"}], 
           "]"}], "]"}], "2"]}], "/.", "repnum"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"4", 
         SuperscriptBox["Mp", "2"]}], ",", 
        SuperscriptBox["\[CapitalLambda]", "2"]}], "}"}], ",", 
      RowBox[{"Method", "\[Rule]", " ", "\"\<LocalAdaptive\>\""}]}], "]"}]}], 
   "/.", "repnum"}]}]], "Input",
 CellChangeTimes->{{3.836996416498996*^9, 3.836996421011077*^9}, 
   3.836996601028846*^9, {3.8371512251604033`*^9, 3.837151227000143*^9}, {
   3.8371512723008633`*^9, 3.8371512727752333`*^9}, {3.837151320812539*^9, 
   3.8371513240869513`*^9}, {3.8372561616164207`*^9, 3.837256173943409*^9}, {
   3.842692024050046*^9, 3.842692028513226*^9}, {3.8426946838268833`*^9, 
   3.8426946939304123`*^9}, 3.8426960800002537`*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"544a05cd-fe14-4dda-b4a1-d59828da7bbb"],

Cell["HVP value as a function of the charge radius in ChPT", "Item",
 CellChangeTimes->{{3.842685841792074*^9, 
  3.8426858712827253`*^9}},ExpressionUUID->"dbdc89a8-e789-46aa-802f-\
b0949cf84a19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a\[Mu]NLO", "[", 
   RowBox[{"Mp_", ",", "\[CapitalLambda]_", ",", "rep_"}], "]"}], ":=", 
  RowBox[{"a\[Mu]NLO", "[", 
   RowBox[{"Mp", ",", "\[CapitalLambda]", ",", 
    RowBox[{"rpvNLO", "[", 
     RowBox[{"Mp", ",", "rep", ",", "reprvNLO"}], "]"}], ",", "rep"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.83731052171985*^9, 3.837310583415997*^9}, {
  3.83847021584515*^9, 3.838470217817402*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"d9551116-2927-4c68-a64e-578bef19e5fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a\[Mu]NNLO", "[", 
   RowBox[{"Mp_", ",", "\[CapitalLambda]_", ",", "rep_"}], "]"}], ":=", 
  RowBox[{"a\[Mu]NNLO", "[", 
   RowBox[{"Mp", ",", "\[CapitalLambda]", ",", 
    RowBox[{"rpvNNLO", "[", 
     RowBox[{"Mp", ",", "rep", ",", "reprvNNLO"}], "]"}], ",", "rep"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.837310630564995*^9, 3.83731063931782*^9}, {
  3.838470237194126*^9, 3.838470239138608*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"35801c98-7be8-40ed-9e1e-b04bfbd8f453"],

Cell["Checking values at the physical point", "Item",
 CellChangeTimes->{{3.8373107649110403`*^9, 3.83731077205965*^9}, 
   3.837427591210998*^9, 
   3.83748397033983*^9},ExpressionUUID->"d8c88491-9edd-49c3-899f-\
dcddff3bef32"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["10", "10"], 
  RowBox[{"a\[Mu]NLO", "[", 
   RowBox[{"M\[Pi]", ",", "1", ",", "repNLO"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.837310603018458*^9, 3.8373106112680283`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"21b2e7c5-93c2-429c-ad72-61bdd169597f"],

Cell[BoxData["460.3731261870171`"], "Output",
 CellChangeTimes->{
  3.8373106171540947`*^9, 3.8374826555854893`*^9, 3.838175383927814*^9, 
   3.838470264100176*^9, 3.838605997187282*^9, 3.839326805250739*^9, 
   3.839937217233004*^9, 3.842685174415369*^9, 3.84268659419843*^9, 
   3.842687065753415*^9, 3.842689624346333*^9, 3.842690960371614*^9, {
   3.8426920596393843`*^9, 3.842692072340508*^9}, 3.842695037170636*^9, 
   3.842695102287723*^9, 3.842696039504581*^9, 3.842696102180462*^9, 
   3.842700728628516*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"3f4b73dc-6e60-4411-85dc-61c4f6060fa5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["10", "10"], 
  RowBox[{"a\[Mu]NLO", "[", 
   RowBox[{"M\[Pi]", ",", "\[Infinity]", ",", "repNLO"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.838606016586402*^9, 3.8386060174344873`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"6c19505a-8f83-47ac-b8d1-fb80e66e0efe"],

Cell[BoxData["468.767175698466`"], "Output",
 CellChangeTimes->{3.8426851796095753`*^9, 3.8426865980509167`*^9, 
  3.842687069849172*^9, 3.8426896279500933`*^9, 3.842692080441856*^9, 
  3.8426961098747168`*^9, 3.8427007340747757`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"01896ae9-bb0e-4bab-8770-b6b60fcefda0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["10", "10"], 
  RowBox[{"a\[Mu]NNLO", "[", 
   RowBox[{"M\[Pi]", ",", "1", ",", "repNNLO"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.83725859895829*^9, 3.837258639308588*^9}, 
   3.837258776643559*^9, {3.837310270221665*^9, 3.8373102925790052`*^9}, {
   3.8373104084647493`*^9, 3.8373104317938213`*^9}, 3.837310650250977*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"ee15e0ba-c82d-4a34-8059-0b08aeb6ab87"],

Cell[BoxData["482.386866963091`"], "Output",
 CellChangeTimes->{{3.8372586154171467`*^9, 3.837258639630393*^9}, 
   3.837258777184647*^9, {3.837310241795059*^9, 3.837310271852167*^9}, 
   3.837310461450719*^9, 3.837310682391054*^9, 3.837482709772706*^9, 
   3.8381754403739347`*^9, 3.838470320818239*^9, 3.838606197570442*^9, 
   3.84268522305508*^9, 3.84268661905956*^9, 3.842687097080721*^9, 
   3.842689652785789*^9, 3.842696147015542*^9, 3.842700763000306*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"9ef85055-f8cf-4673-8444-377d3abaa1af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["10", "10"], 
  RowBox[{"a\[Mu]NNLO", "[", 
   RowBox[{"M\[Pi]", ",", "\[Infinity]", ",", "repNNLO"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.838606184297176*^9, 3.838606185129662*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"a570eccb-bd54-449c-8ad7-a3828770a344"],

Cell[BoxData["490.7665150300543`"], "Output",
 CellChangeTimes->{3.8386062173549767`*^9, 3.8426852502904577`*^9, 
  3.842686639750937*^9, 3.8426871244971237`*^9, 3.842689681649795*^9, 
  3.842696191844081*^9, 3.842700798184305*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"9c3d9e6e-633d-4635-a588-18c994b508fe"]
}, Open  ]],

Cell[TextData[{
 "At ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", "\[Pi]"], "=", 
    RowBox[{"0.25", " ", "GeV"}]}], TraditionalForm]],ExpressionUUID->
  "afd47b2a-62c3-4e75-9c3f-4b589eecbd27"]
}], "Item",
 CellChangeTimes->{{3.8373107649110403`*^9, 3.83731077205965*^9}, 
   3.837427591210998*^9, 3.83748397033983*^9, {3.84268954512152*^9, 
   3.8426895698150253`*^9}},ExpressionUUID->"d0cc7440-57a1-4862-a295-\
cd399232745c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["10", "10"], 
  RowBox[{"a\[Mu]NLO", "[", 
   RowBox[{"0.25", ",", "1", ",", "repNLO"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.837310603018458*^9, 3.8373106112680283`*^9}, {
  3.842689573959606*^9, 3.8426895749897738`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"3f9cc3b8-f0cb-48c5-8405-42cfb48f42c1"],

Cell[BoxData["373.64844393895686`"], "Output",
 CellChangeTimes->{
  3.842689684847432*^9, 3.8426909679836206`*^9, {3.8426950636515512`*^9, 
   3.842695107707652*^9}, 3.842696048345202*^9, 3.8427008024628468`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"cdf2e56b-1791-4252-91f6-b844b8c1364e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["10", "10"], 
  RowBox[{"a\[Mu]NLO", "[", 
   RowBox[{"0.25", ",", "\[Infinity]", ",", "repNLO"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.838606016586402*^9, 3.8386060174344873`*^9}, {
  3.842689577591996*^9, 3.842689578589615*^9}, {3.842690972760585*^9, 
  3.842690972871176*^9}, {3.842691591467325*^9, 3.842691594376349*^9}, {
  3.842695498673029*^9, 3.842695532656822*^9}, {3.84269558651362*^9, 
  3.842695586768689*^9}, {3.842695701891262*^9, 3.842695702001296*^9}, {
  3.842695830323968*^9, 3.842695844651388*^9}, {3.842695883731943*^9, 
  3.842695883842578*^9}, {3.842696027837281*^9, 3.8426960290365067`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"3ef1c6ca-63c8-4088-b286-bbd9ecd5b2bc"],

Cell[BoxData["384.3641040760114`"], "Output",
 CellChangeTimes->{
  3.842694941645215*^9, 3.8426950134456053`*^9, {3.842695480871709*^9, 
   3.8426955433765383`*^9}, 3.842695598516322*^9, {3.842695693776554*^9, 
   3.8426957128621893`*^9}, 3.842695839938877*^9, 3.842695880747682*^9, {
   3.8426960109487133`*^9, 3.8426960553519707`*^9}, 3.842700806228043*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"2e8b0a2f-bfbb-4a61-96bd-723d5b79d4f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["10", "10"], 
  RowBox[{"a\[Mu]NNLO", "[", 
   RowBox[{"0.25", ",", "1", ",", "repNNLO"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.83725859895829*^9, 3.837258639308588*^9}, 
   3.837258776643559*^9, {3.837310270221665*^9, 3.8373102925790052`*^9}, {
   3.8373104084647493`*^9, 3.8373104317938213`*^9}, 3.837310650250977*^9, {
   3.842689581463969*^9, 3.842689582478037*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"e128d4a0-b81f-420a-981c-fe1bfda365c4"],

Cell[BoxData["366.84202727631884`"], "Output",
 CellChangeTimes->{3.842689948697145*^9, 3.84270083059893*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"c8a4ed8c-fa6d-4dae-b2da-d8337574c5d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["10", "10"], 
  RowBox[{"a\[Mu]NNLO", "[", 
   RowBox[{"0.25", ",", "\[Infinity]", ",", "repNNLO"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.838606184297176*^9, 3.838606185129662*^9}, {
  3.8426895850241213`*^9, 3.842689586077965*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"1a072f36-2e6e-43bd-9bca-8662871e77ab"],

Cell[BoxData["374.87355148421216`"], "Output",
 CellChangeTimes->{3.842690065221106*^9, 3.842700860609696*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"25431946-1edb-437c-a75e-e6d0806add58"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Results", " ", "with", " ", "conformal", " ", "polynomial"}],
  FontFamily->"Lato"]], "Subsection",
 CellChangeTimes->{{3.836995604177414*^9, 3.836995634138109*^9}, {
  3.840185664664933*^9, 3.840185665601719*^9}, {3.842678637736149*^9, 
  3.842678641384198*^9}, {3.84268528759904*^9, 3.8426852978666983`*^9}, {
  3.842685329048367*^9, 
  3.8426853485112677`*^9}},ExpressionUUID->"8e6a708a-c435-4519-81d2-\
98edd7d48224"],

Cell["HVP value as a function of the pion charge radius", "Item",
 CellChangeTimes->{{3.842685841792074*^9, 
  3.8426858525546913`*^9}},ExpressionUUID->"ff2ae62c-9999-4822-9491-\
df469db0048d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a\[Mu]NLOw", "[", 
   RowBox[{"Mp_", ",", "\[CapitalLambda]_", ",", "rpv_", ",", "rep_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"\[Alpha]", " ", "M\[Mu]"}], 
       RowBox[{"3", "\[Pi]"}]], ")"}], "2"], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Kb", "[", "s", "]"}], 
         RowBox[{"4", 
          SuperscriptBox["s", "2"]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"4", 
              SuperscriptBox["Mp", "2"]}], "s"]}]], ")"}], "3"], 
        SuperscriptBox[
         RowBox[{"Abs", "[", 
          RowBox[{"FVNLOw", "[", 
           RowBox[{
           "s", ",", "Mp", ",", "\[Infinity]", ",", "rpv", ",", "rep"}], 
           "]"}], "]"}], "2"]}], "/.", "repnum"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"4", 
         SuperscriptBox["Mp", "2"]}], ",", 
        SuperscriptBox["\[CapitalLambda]", "2"]}], "}"}], ",", 
      RowBox[{"Method", "\[Rule]", " ", "\"\<LocalAdaptive\>\""}]}], "]"}]}], 
   "/.", "repnum"}]}]], "Input",
 CellChangeTimes->{{3.70824207778224*^9, 3.708242094822524*^9}, {
   3.708242701782893*^9, 3.7082427096227694`*^9}, 3.708243722183886*^9, 
   3.708244109673421*^9, 3.7082560742917957`*^9, {3.708256124978425*^9, 
   3.708256126772749*^9}, {3.708257983684752*^9, 3.708258024580312*^9}, {
   3.7086671939727783`*^9, 3.708667199332512*^9}, {3.8369960605329533`*^9, 
   3.836996103909317*^9}, 3.8369961415409184`*^9, {3.836996239667691*^9, 
   3.8369962408356256`*^9}, {3.83699628789156*^9, 3.8369963623549347`*^9}, {
   3.836996407222131*^9, 3.836996410451511*^9}, {3.8369964622452497`*^9, 
   3.836996468274827*^9}, 3.836996562629534*^9, 3.836996598540537*^9, {
   3.837000207690922*^9, 3.837000209728539*^9}, {3.8371512194613733`*^9, 
   3.837151220520453*^9}, {3.83715126478165*^9, 3.837151269159322*^9}, {
   3.83725614993711*^9, 3.837256157382771*^9}, 3.838453968990738*^9, {
   3.8401857007975597`*^9, 3.840185716387122*^9}, {3.840186129769569*^9, 
   3.840186133366536*^9}, 3.842696086598424*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"ce6ddd46-e6d8-4274-a618-976c3ebb8a72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a\[Mu]NNLOw", "[", 
   RowBox[{"Mp_", ",", "\[CapitalLambda]_", ",", "rpv_", ",", "rep_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"\[Alpha]", " ", "M\[Mu]"}], 
       RowBox[{"3", "\[Pi]"}]], ")"}], "2"], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Kb", "[", "s", "]"}], 
         RowBox[{"4", 
          SuperscriptBox["s", "2"]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          SqrtBox[
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"4", 
              SuperscriptBox["Mp", "2"]}], "s"]}]], ")"}], "3"], 
        SuperscriptBox[
         RowBox[{"Abs", "[", 
          RowBox[{"FVNNLOw", "[", 
           RowBox[{
           "s", ",", "Mp", ",", "\[Infinity]", ",", "rpv", ",", "rep"}], 
           "]"}], "]"}], "2"]}], "/.", "repnum"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"4", 
         SuperscriptBox["Mp", "2"]}], ",", 
        SuperscriptBox["\[CapitalLambda]", "2"]}], "}"}], ",", 
      RowBox[{"Method", "\[Rule]", " ", "\"\<LocalAdaptive\>\""}]}], "]"}]}], 
   "/.", "repnum"}]}]], "Input",
 CellChangeTimes->{{3.836996416498996*^9, 3.836996421011077*^9}, 
   3.836996601028846*^9, {3.8371512251604033`*^9, 3.837151227000143*^9}, {
   3.8371512723008633`*^9, 3.8371512727752333`*^9}, {3.837151320812539*^9, 
   3.8371513240869513`*^9}, {3.8372561616164207`*^9, 3.837256173943409*^9}, {
   3.840185704072094*^9, 3.840185713699513*^9}, {3.8401861363311787`*^9, 
   3.840186139286716*^9}, 3.842696087742457*^9},
 CellLabel->"In[86]:=",ExpressionUUID->"a815e2ee-ad39-4d9f-8767-c2e4fcdf5fa8"],

Cell["HVP value as a function of the charge radius in ChPT", "Item",
 CellChangeTimes->{{3.842685841792074*^9, 
  3.8426858712827253`*^9}},ExpressionUUID->"c4b328e0-f3b8-46c4-9347-\
59ec5a96b69a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a\[Mu]NLOw", "[", 
   RowBox[{"Mp_", ",", "\[CapitalLambda]_", ",", "rep_"}], "]"}], ":=", 
  RowBox[{"a\[Mu]NLOw", "[", 
   RowBox[{"Mp", ",", "\[CapitalLambda]", ",", 
    RowBox[{"rpvNLO", "[", 
     RowBox[{"Mp", ",", "rep", ",", "reprvNLO"}], "]"}], ",", "rep"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.83731052171985*^9, 3.837310583415997*^9}, {
   3.83847021584515*^9, 3.838470217817402*^9}, 3.840249594439437*^9, 
   3.840249755734571*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"2d174717-df5a-4bf7-9384-0c49ded9dcb8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a\[Mu]NNLOw", "[", 
   RowBox[{"Mp_", ",", "\[CapitalLambda]_", ",", "rep_"}], "]"}], ":=", 
  RowBox[{"a\[Mu]NNLOw", "[", 
   RowBox[{"Mp", ",", "\[CapitalLambda]", ",", 
    RowBox[{"rpvNNLO", "[", 
     RowBox[{"Mp", ",", "rep", ",", "reprvNNLO"}], "]"}], ",", "rep"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.837310630564995*^9, 3.83731063931782*^9}, {
   3.838470237194126*^9, 3.838470239138608*^9}, 3.8402495961355543`*^9, 
   3.84024975733368*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"31b6b2e8-10ab-4496-a4aa-81dadd7f4e99"],

Cell["Checking values at the physical point", "Item",
 CellChangeTimes->{{3.8373107649110403`*^9, 3.83731077205965*^9}, 
   3.837427591210998*^9, 
   3.83748397033983*^9},ExpressionUUID->"8683552c-835e-4aba-953f-\
b1439cde3846"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["10", "10"], 
  RowBox[{"a\[Mu]NLOw", "[", 
   RowBox[{"M\[Pi]", ",", "1", ",", "repNLO"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.840186102637311*^9, 3.840186112973609*^9}, {
  3.840186145472945*^9, 3.840186148341681*^9}, {3.840249813957673*^9, 
  3.840249821190464*^9}, {3.842685406352523*^9, 3.8426854107366457`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"ae9570a2-e270-4f77-9c34-f3d65b124892"],

Cell[BoxData["472.92163636806237`"], "Output",
 CellChangeTimes->{3.840768815659164*^9, 3.842685418596673*^9, 
  3.842686644155593*^9, 3.842687130765497*^9, 3.842700866475574*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"d5120553-1e60-4a1e-95e9-8c485ca71ea0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["10", "10"], 
  RowBox[{"a\[Mu]NLOw", "[", 
   RowBox[{"M\[Pi]", ",", "\[Infinity]", ",", "repNLO"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.840186102637311*^9, 3.840186112973609*^9}, {
  3.840186145472945*^9, 3.840186148341681*^9}, {3.840249813957673*^9, 
  3.840249821190464*^9}, {3.842685406352523*^9, 3.8426854107366457`*^9}, {
  3.842685455647793*^9, 3.842685456663495*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"ae9570a2-e270-4f77-9c34-f3d65b124892"],

Cell[BoxData["482.73987485854843`"], "Output",
 CellChangeTimes->{3.840768815659164*^9, 3.842685418596673*^9, 
  3.8426854676988792`*^9, 3.84268664834444*^9, 3.8426871351163073`*^9, 
  3.84270087239783*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"8e8c1a86-98f7-40ee-b829-14957d7024f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["10", "10"], 
  RowBox[{"a\[Mu]NNLOw", "[", 
   RowBox[{"M\[Pi]", ",", "1", ",", "repNNLO"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.840186118164432*^9, 3.8401861509257402`*^9}, {
  3.840249827551332*^9, 3.840249829734462*^9}, {3.842685419560905*^9, 
  3.842685424392722*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"9f4e02d2-995a-4282-9d1d-792a4cabf6fc"],

Cell[BoxData["486.11237465907533`"], "Output",
 CellChangeTimes->{3.8407688397793417`*^9, 3.842685456483732*^9, 
  3.84268667393701*^9, 3.8426871609589453`*^9, 3.8427009054091682`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"e35c6413-2e69-4183-836f-252c1c3f9c01"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["10", "10"], 
  RowBox[{"a\[Mu]NNLOw", "[", 
   RowBox[{"M\[Pi]", ",", "\[Infinity]", ",", "repNNLO"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.840186118164432*^9, 3.8401861509257402`*^9}, {
  3.840249827551332*^9, 3.840249829734462*^9}, {3.842685419560905*^9, 
  3.842685424392722*^9}, {3.8426854603048983`*^9, 3.842685461430071*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"9f4e02d2-995a-4282-9d1d-792a4cabf6fc"],

Cell[BoxData["494.8804814750307`"], "Output",
 CellChangeTimes->{3.8407688397793417`*^9, 3.842685494659134*^9, 
  3.842686696520303*^9, 3.8426871831503057`*^9, 3.842700939381361*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"c684d14a-2244-498c-adae-1e3b0cba8235"]
}, Open  ]],

Cell[TextData[{
 "At ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", "\[Pi]"], "=", 
    RowBox[{"0.25", " ", "GeV"}]}], TraditionalForm]],ExpressionUUID->
  "89448e19-5c5f-4934-9e68-55a60358b5a2"]
}], "Item",
 CellChangeTimes->{{3.8373107649110403`*^9, 3.83731077205965*^9}, 
   3.837427591210998*^9, 3.83748397033983*^9, {3.84268954512152*^9, 
   3.8426895698150253`*^9}},ExpressionUUID->"5a1762b9-cef2-4570-b43c-\
e400740259a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["10", "10"], 
  RowBox[{"a\[Mu]NLOw", "[", 
   RowBox[{"0.25", ",", "1", ",", "repNLO"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.837310603018458*^9, 3.8373106112680283`*^9}, {
   3.842689573959606*^9, 3.8426895749897738`*^9}, 3.842689607773984*^9},
 CellLabel->"In[93]:=",ExpressionUUID->"12b1805d-a4d5-4570-a774-becaeda201b2"],

Cell[BoxData["392.5887931464371`"], "Output",
 CellChangeTimes->{3.8426899666023827`*^9, 3.842700943696529*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"60fcd9b2-bfbf-43aa-aeb7-8bccddde5113"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["10", "10"], 
  RowBox[{"a\[Mu]NLOw", "[", 
   RowBox[{"0.25", ",", "\[Infinity]", ",", "repNLO"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.838606016586402*^9, 3.8386060174344873`*^9}, {
   3.842689577591996*^9, 3.842689578589615*^9}, 3.84268960925559*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"22bf058c-383f-497a-982c-1eb89e797c14"],

Cell[BoxData["406.79213876480196`"], "Output",
 CellChangeTimes->{3.8426900139359083`*^9, 3.842700946871336*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"eca952e5-5264-4d73-92ef-14d7ea92e189"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["10", "10"], 
  RowBox[{"a\[Mu]NNLOw", "[", 
   RowBox[{"0.25", ",", "1", ",", "repNNLO"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.83725859895829*^9, 3.837258639308588*^9}, 
   3.837258776643559*^9, {3.837310270221665*^9, 3.8373102925790052`*^9}, {
   3.8373104084647493`*^9, 3.8373104317938213`*^9}, 3.837310650250977*^9, {
   3.842689581463969*^9, 3.842689610110034*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"84a71767-fe53-4e72-baa8-ede019042864"],

Cell[BoxData["369.639773303047`"], "Output",
 CellChangeTimes->{3.842689981411454*^9, 3.842700971183922*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"f993e515-52b2-4288-9c19-0806508d8a28"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SuperscriptBox["10", "10"], 
  RowBox[{"a\[Mu]NNLOw", "[", 
   RowBox[{"0.25", ",", "\[Infinity]", ",", "repNNLO"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.838606184297176*^9, 3.838606185129662*^9}, {
  3.8426895850241213`*^9, 3.842689610925866*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"457e415e-4ed7-4cac-9ce7-5ab658daae0a"],

Cell[BoxData["378.05850480466444`"], "Output",
 CellChangeTimes->{3.8426900391420527`*^9, 3.842701001193115*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"0e5794a5-8c10-4ad9-bd4f-a3eaeec74148"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1386, 762},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification->1.25,
FrontEndVersion->"12.1 for Linux x86 (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1adcb25a-51c8-4b4b-8a0a-c6e9004d312c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 443, 7, 124, "Title",ExpressionUUID->"32c22556-d881-475f-8969-c31551911a90"],
Cell[CellGroupData[{
Cell[1035, 33, 307, 5, 83, "Section",ExpressionUUID->"c013b624-ece1-4115-ad2f-c36377bc44ba"],
Cell[1345, 40, 320, 6, 40, "Input",ExpressionUUID->"4a45dfff-2d43-48af-8452-bd776b4334cd"],
Cell[1668, 48, 156, 3, 36, "Item",ExpressionUUID->"79a412dc-e004-4420-82bc-642004a14d86"],
Cell[CellGroupData[{
Cell[1849, 55, 831, 13, 40, "Input",ExpressionUUID->"c83bd337-d9e2-4f85-bb6b-e31422b2d3b0"],
Cell[2683, 70, 707, 16, 70, "Output",ExpressionUUID->"60a5200e-c239-4c1e-836f-ffc9e4f078b2"]
}, Open  ]],
Cell[3405, 89, 943, 21, 68, "Input",ExpressionUUID->"32d33a5e-0360-42c7-8bb1-e99f8679c7fd"],
Cell[4351, 112, 487, 13, 40, "Input",ExpressionUUID->"d391b18f-d232-4ed5-8b81-0aa84fc7b667"],
Cell[4841, 127, 159, 3, 36, "Item",ExpressionUUID->"34ed2eb0-87a9-4107-98ee-165ba214b825"],
Cell[CellGroupData[{
Cell[5025, 134, 1282, 20, 40, "Input",ExpressionUUID->"a07b430d-bb17-4dd1-9f23-0adc96f74dbd"],
Cell[6310, 156, 1420, 38, 70, "Output",ExpressionUUID->"65cc9d35-0697-40d8-b31a-2373a14c65c3"]
}, Open  ]],
Cell[7745, 197, 870, 19, 40, "Input",ExpressionUUID->"0b5d2742-8708-46a7-b2c2-72c784afc1e9"],
Cell[8618, 218, 1875, 40, 40, "Input",ExpressionUUID->"e04d03b0-0e5a-4d48-b5bf-8dce30a82950"]
}, Closed]],
Cell[CellGroupData[{
Cell[10530, 263, 518, 8, 65, "Section",ExpressionUUID->"0fc4e72a-60ed-4354-b2e3-72a183a4b3bb"],
Cell[11051, 273, 2241, 38, 45, "Input",ExpressionUUID->"c0edafdf-6679-4e9e-9450-eee6a518ad31"],
Cell[13295, 313, 327, 6, 40, "Input",ExpressionUUID->"04f3fee6-3807-4866-9d80-3e0bcf192983"],
Cell[13625, 321, 192, 3, 36, "Item",ExpressionUUID->"77191ff7-6a73-42c1-aaab-e80091d9eee2"],
Cell[CellGroupData[{
Cell[13842, 328, 237, 4, 40, "Input",ExpressionUUID->"4ab6690c-b9b2-4828-8e42-a36ea72e61f5"],
Cell[14082, 334, 1346, 19, 70, "Output",ExpressionUUID->"a37a8d05-d9e9-4f40-a9ee-bf56b1f4c345"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[15477, 359, 388, 6, 65, "Section",ExpressionUUID->"e6ffc085-a0dd-4bdd-b89d-24a697b0fad2"],
Cell[15868, 367, 333, 9, 37, "Item",ExpressionUUID->"69e995b6-d843-414e-a0c9-7b16f2b26e53"],
Cell[16204, 378, 2015, 54, 141, "Input",ExpressionUUID->"46320494-9d13-485f-a79f-58b6d23afa00"],
Cell[18222, 434, 840, 21, 75, "Input",ExpressionUUID->"625c6ce3-747c-4953-8eca-8cb64dfb57f1"],
Cell[19065, 457, 1702, 40, 75, "Input",ExpressionUUID->"f10e747b-742c-445c-801d-fa887e9b6745"],
Cell[CellGroupData[{
Cell[20792, 501, 389, 6, 40, "Input",ExpressionUUID->"d685eb54-53c1-4b61-b8cf-778426cd0846"],
Cell[21184, 509, 1270, 19, 70, "Output",ExpressionUUID->"31477784-b307-4cab-82d9-01a9cb723ae5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22491, 533, 409, 7, 40, "Input",ExpressionUUID->"e11770ac-2de4-4986-ac31-4a4699e9cabc"],
Cell[22903, 542, 1598, 23, 70, "Output",ExpressionUUID->"4683a2eb-94c9-4993-8303-9806007d0d43"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[24550, 571, 227, 4, 65, "Section",ExpressionUUID->"c4d79b8e-c7f8-49ad-98e6-b07ea7bb8880"],
Cell[CellGroupData[{
Cell[24802, 579, 223, 4, 85, "Subsection",ExpressionUUID->"b099cd12-2b5c-4f9c-bc00-95ba0efbbf33"],
Cell[25028, 585, 2893, 91, 256, "Input",ExpressionUUID->"34ebb838-a118-46ac-a57d-4977fd997be6"]
}, Closed]],
Cell[CellGroupData[{
Cell[27958, 681, 150, 3, 58, "Subsection",ExpressionUUID->"8996b782-0675-41d9-a4f4-6971642e71b4"],
Cell[28111, 686, 626, 15, 76, "Input",ExpressionUUID->"1e159272-b0cb-42c8-9934-351137636207"]
}, Closed]],
Cell[CellGroupData[{
Cell[28774, 706, 151, 3, 58, "Subsection",ExpressionUUID->"58c28682-1d01-4e9f-b9eb-89c6ae640599"],
Cell[28928, 711, 325, 5, 50, "Item",ExpressionUUID->"89a581c9-b5a5-48dd-8f6a-4931dd73daf3"],
Cell[29256, 718, 680, 17, 78, "Input",ExpressionUUID->"e00342fc-4fb7-47cf-8a9e-ef528c3536df"],
Cell[29939, 737, 650, 17, 78, "Input",ExpressionUUID->"586a47c8-bac6-4cda-b76f-a5d91baaaf5b"],
Cell[30592, 756, 451, 9, 45, "Input",ExpressionUUID->"0da4cd30-2f9d-40e0-be61-3c2f22143cf9"],
Cell[31046, 767, 950, 26, 82, "Input",ExpressionUUID->"dac0eb87-277e-4856-8104-7d1c53634283"],
Cell[31999, 795, 1045, 27, 82, "Input",ExpressionUUID->"9bc9637f-4146-49bf-9db0-da7871715384"],
Cell[33047, 824, 1039, 30, 86, "Input",ExpressionUUID->"cec5be06-6e87-4223-a958-8bb7e58f719a"],
Cell[34089, 856, 1442, 33, 45, "Input",ExpressionUUID->"5d9242bc-ced2-486b-b10e-1ec29e0ed532"],
Cell[35534, 891, 632, 19, 77, "Input",ExpressionUUID->"0454618f-ac49-41ed-be01-b071fc2f026d"],
Cell[36169, 912, 606, 14, 45, "Input",ExpressionUUID->"b059ce53-dfc2-4852-aa1a-a1b638198546"],
Cell[36778, 928, 808, 19, 73, "Input",ExpressionUUID->"b55057ad-0137-4194-8465-d1aa2f2c2414"]
}, Closed]],
Cell[CellGroupData[{
Cell[37623, 952, 201, 4, 58, "Subsection",ExpressionUUID->"d0efa636-f7c3-4d77-be2d-65304caf2309"],
Cell[37827, 958, 233, 4, 50, "Item",ExpressionUUID->"40ae26d8-66c4-4dd9-b972-d2f6215c4788"],
Cell[38063, 964, 4106, 104, 248, "Input",ExpressionUUID->"5d4ffcc2-4a84-49a9-b363-adcb97602056"],
Cell[42172, 1070, 3328, 83, 213, "Input",ExpressionUUID->"88653fa0-1843-403e-83f6-c7d42ec9f658"],
Cell[45503, 1155, 2934, 72, 250, "Input",ExpressionUUID->"ec7a9f47-b046-48a1-bdda-fcd166585651"],
Cell[48440, 1229, 1698, 48, 86, "Input",ExpressionUUID->"fe7d192e-ac77-4291-a491-52a921d8e4dc"],
Cell[50141, 1279, 2084, 43, 86, "Input",ExpressionUUID->"a778b91a-c11c-46d4-9f13-f5303a7bad44"],
Cell[52228, 1324, 4425, 115, 183, "Input",ExpressionUUID->"029d2c04-e6e1-4fc4-bf2b-b27386e2c982"],
Cell[56656, 1441, 3701, 106, 183, "Input",ExpressionUUID->"b58008c4-18a2-43da-a690-c7fe42ccefcf"],
Cell[60360, 1549, 2761, 81, 175, "Input",ExpressionUUID->"03fa0701-1452-49b1-bc98-7427ab8ee5f5"],
Cell[63124, 1632, 1319, 30, 86, "Input",ExpressionUUID->"a84689c2-4421-4133-ae4c-b85565869856"],
Cell[64446, 1664, 892, 25, 77, "Input",ExpressionUUID->"8bb7ae95-ea48-46c7-98d1-7158f7c3e70f"],
Cell[65341, 1691, 3635, 81, 141, "Input",ExpressionUUID->"750fa110-1efa-4e97-aab1-29ea92894294"],
Cell[68979, 1774, 581, 15, 45, "Input",ExpressionUUID->"bb357551-f888-4644-9074-67f58d48cd65"],
Cell[69563, 1791, 2360, 52, 110, "Input",ExpressionUUID->"0dc6953c-1165-49c2-b1b8-cb5d6db6bb96"],
Cell[71926, 1845, 870, 18, 45, "Input",ExpressionUUID->"cc0f47bc-d68e-4b26-9cd9-97fc9f6c813d"]
}, Closed]],
Cell[CellGroupData[{
Cell[72833, 1868, 377, 6, 58, "Subsection",ExpressionUUID->"07a2e8fe-c24e-4d1e-bcbf-01e442153c29"],
Cell[73213, 1876, 1136, 25, 77, "Input",ExpressionUUID->"a71bc549-8166-4562-9852-68cb78e13ef7"],
Cell[74352, 1903, 1935, 41, 98, "Input",ExpressionUUID->"7c3f360c-3429-413c-9ed3-eca59611ea29"],
Cell[76290, 1946, 1404, 34, 77, "Input",ExpressionUUID->"838eebab-cd1f-492c-8467-7c6e45d22b54"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[77743, 1986, 214, 4, 65, "Section",ExpressionUUID->"4c34db1e-9f4a-49be-90c2-334b3ae14601"],
Cell[77960, 1992, 213, 5, 36, "Item",ExpressionUUID->"e99c95a9-ccbe-4688-b403-59e8547b2dea"],
Cell[78176, 1999, 625, 15, 74, "Input",ExpressionUUID->"0d24f373-dcf5-419e-bb4e-726f183edb14"],
Cell[78804, 2016, 998, 29, 74, "Input",ExpressionUUID->"fe5da492-68a9-49cc-bdfc-4d967c052277"],
Cell[79805, 2047, 697, 18, 68, "Input",ExpressionUUID->"9e84671d-4b07-4a74-bf75-67db4118d8fb"],
Cell[80505, 2067, 869, 26, 74, "Input",ExpressionUUID->"b481ed6e-78bb-491e-ae43-7968ab37f280"],
Cell[81377, 2095, 233, 6, 36, "Item",ExpressionUUID->"ecff7c50-d5f9-49e5-9d61-80ed5c2cad71"],
Cell[CellGroupData[{
Cell[81635, 2105, 579, 13, 40, "Input",ExpressionUUID->"a8c1841b-3586-4408-a88e-fe054f27445b"],
Cell[82217, 2120, 1052, 16, 70, "Output",ExpressionUUID->"c0790a7c-93f2-44c0-b246-d44588ed6c12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83306, 2141, 1057, 27, 45, "Input",ExpressionUUID->"ac719451-2f14-4556-9d6f-200bc3fd52c3"],
Cell[84366, 2170, 1136, 19, 70, "Output",ExpressionUUID->"535bf41b-3cad-4692-a905-a96c7a39008b"]
}, Open  ]],
Cell[85517, 2192, 360, 8, 40, "Input",ExpressionUUID->"9316cf03-5850-4222-bcd7-4e4ebcea78ea"],
Cell[85880, 2202, 361, 8, 40, "Input",ExpressionUUID->"315e4837-2e1b-43d7-aaaa-15622ceab828"]
}, Closed]],
Cell[CellGroupData[{
Cell[86278, 2215, 430, 9, 62, "Section",ExpressionUUID->"6e871dff-313f-4900-8c88-5c3d8848d734"],
Cell[86711, 2226, 233, 4, 36, "Item",ExpressionUUID->"31df35e2-8096-4e99-b298-ba669cd8bb66"],
Cell[86947, 2232, 2406, 46, 67, "Input",ExpressionUUID->"047854e7-0d26-4fc5-81da-eebf21a66903"],
Cell[89356, 2280, 1055, 28, 67, "Input",ExpressionUUID->"70ecca86-7389-481a-a4e8-2dac30b3da27"],
Cell[90414, 2310, 245, 4, 36, "Item",ExpressionUUID->"cefc3d51-3c7f-41ec-9773-d40e2f61968c"],
Cell[90662, 2316, 1035, 25, 69, "Input",ExpressionUUID->"c815efd7-39c4-4fb7-8aa2-7fe6613d7a3a"],
Cell[91700, 2343, 1061, 25, 69, "Input",ExpressionUUID->"283c0707-4644-4b43-b7eb-5c900fe992c6"],
Cell[92764, 2370, 343, 5, 36, "Item",ExpressionUUID->"5cda095a-1938-470f-968d-d0c31f5768cc"],
Cell[93110, 2377, 923, 18, 65, "Input",ExpressionUUID->"1cb2bf23-268d-4589-835c-1b70e417da32"],
Cell[94036, 2397, 832, 16, 65, "Input",ExpressionUUID->"32fed3a8-6496-4d0b-81d2-7cb2c990a454"],
Cell[94871, 2415, 245, 4, 36, "Item",ExpressionUUID->"538429b1-d42c-44e8-8b98-198779169208"],
Cell[95119, 2421, 353, 8, 40, "Input",ExpressionUUID->"ad12573c-0eaf-4e0d-8e3e-93b1a7b57adc"],
Cell[95475, 2431, 160, 3, 36, "Item",ExpressionUUID->"ca5fe56e-24ac-400d-ac65-604c10dbfc82"],
Cell[95638, 2436, 1279, 40, 100, "Input",ExpressionUUID->"b3c27bc8-7e6d-4085-be38-fb4c2a9601b1"],
Cell[96920, 2478, 455, 11, 40, "Input",ExpressionUUID->"c81d8e7b-b61e-4d8a-86d8-14c2bedcd175"],
Cell[97378, 2491, 237, 4, 36, "Item",ExpressionUUID->"2a97f662-d87a-4f80-a2e2-ad4883c74f86"],
Cell[97618, 2497, 773, 18, 68, "Input",ExpressionUUID->"71bdf933-21a8-4d87-b391-1049268df1b7"],
Cell[98394, 2517, 681, 17, 68, "Input",ExpressionUUID->"07d50913-e794-4f53-9769-d140edf84514"],
Cell[99078, 2536, 190, 3, 36, "Item",ExpressionUUID->"8eac5ce2-6010-4068-aa34-b7312296f5b0"],
Cell[99271, 2541, 998, 22, 40, "Input",ExpressionUUID->"55d923c4-dba6-4262-a041-489bf1d8b2af"],
Cell[100272, 2565, 927, 21, 40, "Input",ExpressionUUID->"4bf97f53-b128-4a97-87e8-9421e50fa998"],
Cell[101202, 2588, 197, 3, 36, "Item",ExpressionUUID->"ba7a09f5-0ba1-49a0-8b3e-f6e49a46b20c"],
Cell[101402, 2593, 1781, 42, 45, "Input",ExpressionUUID->"c5f65ed9-6cb3-4ef4-ae65-db29c4b2c161"],
Cell[103186, 2637, 1613, 39, 45, "Input",ExpressionUUID->"99c15275-be72-4142-8f00-0c8de7319087"]
}, Closed]],
Cell[CellGroupData[{
Cell[104836, 2681, 300, 7, 65, "Section",ExpressionUUID->"2d9745fb-bb8b-482a-8b7a-c41dc0d6dff4"],
Cell[CellGroupData[{
Cell[105161, 2692, 213, 4, 68, "Subsection",ExpressionUUID->"bf877754-5358-410e-a8e4-bd7190014276"],
Cell[105377, 2698, 372, 10, 93, "Input",ExpressionUUID->"adc558f5-06ed-4681-963c-5f5037958c4c"],
Cell[105752, 2710, 455, 11, 68, "Input",ExpressionUUID->"2e8f72f3-55f3-4842-ae8b-c283355b5ae8"],
Cell[106210, 2723, 1964, 56, 80, "Input",ExpressionUUID->"90efd3bd-4b11-40dd-b951-095f33de923a"]
}, Closed]],
Cell[CellGroupData[{
Cell[108211, 2784, 178, 3, 47, "Subsection",ExpressionUUID->"f0991ff4-582e-46aa-95b2-edf7b02411e1"],
Cell[108392, 2789, 193, 3, 40, "Item",ExpressionUUID->"c8b93edc-2b09-4850-b84f-f6f842b67ec0"],
Cell[108588, 2794, 187, 3, 43, "Text",ExpressionUUID->"0206327c-3d75-4a1b-96c4-b566b43319d0"],
Cell[108778, 2799, 2558, 57, 99, "Input",ExpressionUUID->"5dec3fae-eda3-4ace-8750-d29514320efa"],
Cell[111339, 2858, 1758, 46, 99, "Input",ExpressionUUID->"544a05cd-fe14-4dda-b4a1-d59828da7bbb"],
Cell[113100, 2906, 196, 3, 40, "Item",ExpressionUUID->"dbdc89a8-e789-46aa-802f-b0949cf84a19"],
Cell[113299, 2911, 516, 11, 36, "Input",ExpressionUUID->"d9551116-2927-4c68-a64e-578bef19e5fb"],
Cell[113818, 2924, 521, 11, 36, "Input",ExpressionUUID->"35801c98-7be8-40ed-9e1e-b04bfbd8f453"],
Cell[114342, 2937, 228, 4, 40, "Item",ExpressionUUID->"d8c88491-9edd-49c3-899f-dcddff3bef32"],
Cell[CellGroupData[{
Cell[114595, 2945, 297, 6, 36, "Input",ExpressionUUID->"21b2e7c5-93c2-429c-ad72-61bdd169597f"],
Cell[114895, 2953, 596, 9, 41, "Output",ExpressionUUID->"3f4b73dc-6e60-4411-85dc-61c4f6060fa5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115528, 2967, 307, 6, 36, "Input",ExpressionUUID->"6c19505a-8f83-47ac-b8d1-fb80e66e0efe"],
Cell[115838, 2975, 313, 4, 41, "Output",ExpressionUUID->"01896ae9-bb0e-4bab-8770-b6b60fcefda0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116188, 2984, 446, 8, 36, "Input",ExpressionUUID->"ee15e0ba-c82d-4a34-8059-0b08aeb6ab87"],
Cell[116637, 2994, 543, 7, 41, "Output",ExpressionUUID->"9ef85055-f8cf-4673-8444-377d3abaa1af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117217, 3006, 307, 6, 36, "Input",ExpressionUUID->"a570eccb-bd54-449c-8ad7-a3828770a344"],
Cell[117527, 3014, 310, 4, 41, "Output",ExpressionUUID->"9c3d9e6e-633d-4635-a588-18c994b508fe"]
}, Open  ]],
Cell[117852, 3021, 446, 12, 40, "Item",ExpressionUUID->"d0cc7440-57a1-4862-a295-cd399232745c"],
Cell[CellGroupData[{
Cell[118323, 3037, 346, 7, 36, "Input",ExpressionUUID->"3f9cc3b8-f0cb-48c5-8405-42cfb48f42c1"],
Cell[118672, 3046, 292, 4, 41, "Output",ExpressionUUID->"cdf2e56b-1791-4252-91f6-b844b8c1364e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119001, 3055, 738, 12, 36, "Input",ExpressionUUID->"3ef1c6ca-63c8-4088-b286-bbd9ecd5b2bc"],
Cell[119742, 3069, 439, 6, 41, "Output",ExpressionUUID->"2e8b0a2f-bfbb-4a61-96bd-723d5b79d4f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120218, 3080, 494, 9, 36, "Input",ExpressionUUID->"e128d4a0-b81f-420a-981c-fe1bfda365c4"],
Cell[120715, 3091, 188, 2, 41, "Output",ExpressionUUID->"c8a4ed8c-fa6d-4dae-b2da-d8337574c5d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120940, 3098, 356, 7, 36, "Input",ExpressionUUID->"1a072f36-2e6e-43bd-9bca-8662871e77ab"],
Cell[121299, 3107, 189, 2, 41, "Output",ExpressionUUID->"25431946-1edb-437c-a75e-e6d0806add58"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[121537, 3115, 457, 9, 44, "Subsection",ExpressionUUID->"8e6a708a-c435-4519-81d2-98edd7d48224"],
Cell[121997, 3126, 193, 3, 40, "Item",ExpressionUUID->"ff2ae62c-9999-4822-9491-df469db0048d"],
Cell[122193, 3131, 2336, 54, 99, "Input",ExpressionUUID->"ce6ddd46-e6d8-4274-a618-976c3ebb8a72"],
Cell[124532, 3187, 1756, 46, 99, "Input",ExpressionUUID->"a815e2ee-ad39-4d9f-8767-c2e4fcdf5fa8"],
Cell[126291, 3235, 196, 3, 40, "Item",ExpressionUUID->"c4b328e0-f3b8-46c4-9347-59ec5a96b69a"],
Cell[126490, 3240, 567, 12, 36, "Input",ExpressionUUID->"2d174717-df5a-4bf7-9384-0c49ded9dcb8"],
Cell[127060, 3254, 573, 12, 36, "Input",ExpressionUUID->"31b6b2e8-10ab-4496-a4aa-81dadd7f4e99"],
Cell[127636, 3268, 228, 4, 40, "Item",ExpressionUUID->"8683552c-835e-4aba-953f-b1439cde3846"],
Cell[CellGroupData[{
Cell[127889, 3276, 442, 8, 36, "Input",ExpressionUUID->"ae9570a2-e270-4f77-9c34-f3d65b124892"],
Cell[128334, 3286, 258, 3, 41, "Output",ExpressionUUID->"d5120553-1e60-4a1e-95e9-8c485ca71ea0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128629, 3294, 501, 9, 36, "Input",ExpressionUUID->"ae9570a2-e270-4f77-9c34-f3d65b124892"],
Cell[129133, 3305, 285, 4, 41, "Output",ExpressionUUID->"8e8c1a86-98f7-40ee-b829-14957d7024f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129455, 3314, 398, 8, 36, "Input",ExpressionUUID->"9f4e02d2-995a-4282-9d1d-792a4cabf6fc"],
Cell[129856, 3324, 263, 3, 41, "Output",ExpressionUUID->"e35c6413-2e69-4183-836f-252c1c3f9c01"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130156, 3332, 456, 8, 36, "Input",ExpressionUUID->"9f4e02d2-995a-4282-9d1d-792a4cabf6fc"],
Cell[130615, 3342, 261, 3, 41, "Output",ExpressionUUID->"c684d14a-2244-498c-adae-1e3b0cba8235"]
}, Open  ]],
Cell[130891, 3348, 446, 12, 40, "Item",ExpressionUUID->"5a1762b9-cef2-4570-b43c-e400740259a8"],
Cell[CellGroupData[{
Cell[131362, 3364, 370, 7, 36, "Input",ExpressionUUID->"12b1805d-a4d5-4570-a774-becaeda201b2"],
Cell[131735, 3373, 190, 2, 41, "Output",ExpressionUUID->"60fcd9b2-bfbf-43aa-aeb7-8bccddde5113"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131962, 3380, 377, 7, 36, "Input",ExpressionUUID->"22bf058c-383f-497a-982c-1eb89e797c14"],
Cell[132342, 3389, 191, 2, 41, "Output",ExpressionUUID->"eca952e5-5264-4d73-92ef-14d7ea92e189"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132570, 3396, 495, 9, 36, "Input",ExpressionUUID->"84a71767-fe53-4e72-baa8-ede019042864"],
Cell[133068, 3407, 187, 2, 41, "Output",ExpressionUUID->"f993e515-52b2-4288-9c19-0806508d8a28"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133292, 3414, 357, 7, 36, "Input",ExpressionUUID->"457e415e-4ed7-4cac-9ce7-5ab658daae0a"],
Cell[133652, 3423, 191, 2, 41, "Output",ExpressionUUID->"0e5794a5-8c10-4ad9-bd4f-a3eaeec74148"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/nlo_LECs.txt <==
6.114553384535970970e+00   $48\pi^2(l_2^r - 2l_1^r)$
-3.634289892040921347e-03   $l_4^r$


==> anc/nlo_covariance_spacing.txt <==
2.263278353644372070e-05 -7.332480704301836998e-07
-7.332480704301836998e-07 2.375550859468271093e-08


==> anc/nlo_covariance_statistical.txt <==
1.761903117288366542e-07 -5.723522725723822059e-09
-5.723522725723822059e-09 1.866870345337163028e-10


==> anc/nnlo_LECs.txt <==
-5.921145672111161919e-03    $l_1^r$
2.025686680975218121e-03     $l_2^r$
8.199999999999999824e-04     $l_3^r$
1.104878090251788141e-05     $r_a$
-2.531467312263546506e-06    $r_b$
1.838941989567419156e-06     $r_c$
-1.352075182268143438e-02    $l_4^r$
2.140958927054690975e+01     $r_d$

==> anc/nnlo_covariance_spacing.txt <==
1.408393848096939066e-08 -3.159446667879892804e-09 1.123353735744524921e-24 1.513532273815564005e-10 -2.497998738403507145e-11 -8.699849491757830252e-12 8.910649150173801910e-08 -1.219303834234963558e-04
-3.159446667879892804e-09 7.132395307121462437e-10 -2.442854955377286042e-25 -3.350277846270854470e-11 5.513028847825288178e-12 1.950934154416797949e-12 -1.997492736462606965e-08 2.739299951149719707e-05
1.123353735744524921e-24 -2.442854955377286042e-25 1.037748502732642303e-36 1.271305569040627243e-26 -2.124661112754338266e-27 -6.917492402627286341e-28 6.929266291237704480e-24 -8.447822539709795984e-21
1.513532273815564005e-10 -3.350277846270854470e-11 1.271305569040627243e-26 1.676069861404243039e-12 -2.781431136262397696e-13 -9.352603818823517480e-14 9.591588674422780914e-10 -1.304161938035451865e-06
-2.497998738403507145e-11 5.513028847825288178e-12 -2.124661112754338266e-27 -2.781431136262397696e-13 4.622088409137674000e-14 1.543969733235090104e-14 -1.583554110811359008e-10 2.151806830010416267e-07
-8.699849491757830252e-12 1.950934154416797949e-12 -6.917492402627286341e-28 -9.352603818823517480e-14 1.543969733235090104e-14 5.374481681030796075e-15 -5.504460172177111110e-11 7.533733883661189108e-08
8.910649150173801910e-08 -1.997492736462606965e-08 6.929266291237704480e-24 9.591588674422780914e-10 -1.583554110811359008e-10 -5.504460172177111110e-11 5.638769109730396912e-07 -7.716347885317851067e-04
-1.219303834234963558e-04 2.739299951149719707e-05 -8.447822539709795984e-21 -1.304161938035451865e-06 2.151806830010416267e-07 7.533733883661189108e-08 -7.716347885317851067e-04 1.059409745441548756e+00


==> anc/nnlo_covariance_statistical.txt <==
8.644932005945810860e-11 -2.664828702895767032e-11 3.995001563006950378e-25 -3.772343525816100284e-13 -5.169413287319247827e-15 -5.745558491826640735e-14 6.374096188791372211e-10 -1.112705546824715911e-06
-2.664828702895767032e-11 1.038921097164619951e-11 -3.660530217676263934e-25 3.632167855840607833e-13 -3.552590258426645995e-14 1.828197575960285241e-14 -2.088813867407192154e-10 3.744345262036373666e-07
3.995001563006950378e-25 -3.660530217676263934e-25 8.505587936246091342e-33 -3.310503292315062518e-26 3.876769262836120249e-27 -3.261952678767672202e-28 5.460256801864203098e-24 -1.157796426072504445e-20
-3.772343525816100284e-13 3.632167855840607833e-13 -3.310503292315062518e-26 3.529037966529242188e-14 -4.750579376857423577e-15 3.268139755732438256e-16 -4.084773903835962042e-12 8.425809403118691868e-09
-5.169413287319247827e-15 -3.552590258426645995e-14 3.876769262836120249e-27 -4.750579376857423577e-15 7.570730708253671526e-16 -8.612211084457383998e-18 4.091705233757340204e-14 -2.635319276523531993e-10
-5.745558491826640735e-14 1.828197575960285241e-14 -3.261952678767672202e-28 3.268139755732438256e-16 -8.612211084457383998e-18 3.838032613250200672e-17 -4.246622307055114471e-13 7.441275743719734040e-10
6.374096188791372211e-10 -2.088813867407192154e-10 5.460256801864203098e-24 -4.084773903835962042e-12 4.091705233757340204e-14 -4.246622307055114471e-13 5.004168894577659609e-09 -8.759098127197877278e-06
-1.112705546824715911e-06 3.744345262036373666e-07 -1.157796426072504445e-20 8.425809403118691868e-09 -2.635319276523531993e-10 7.441275743719734040e-10 -8.759098127197877278e-06 1.548839835082593819e-02

